Observations of compact sources in galaxy clusters using MUSTANG2

Compact sources can cause scatter in the scaling relationships between the amplitude of the thermal Sunyaev-Zel'dovich Effect (tSZE) in galaxy clusters and cluster mass. Estimates of the importance of this scatter vary - largely due to limited data on sources in clusters at the frequencies at which tSZE cluster surveys operate. In this paper we present 90 GHz compact source measurements from a sample of 30 clusters observed using the MUSTANG2 instrument on the Green Bank Telescope. We present simulations of how a source's flux density, spectral index, and angular separation from the cluster's center affect the measured tSZE in clusters detected by the Atacama Cosmology Telescope (ACT). By comparing the MUSTANG2 measurements with these simulations we calibrate an empirical relationship between 1.4 GHz flux densities from radio surveys and source contamination in ACT tSZE measurements. We find 3 per cent of the ACT clusters have more than a 20 per cent decrease in Compton-y but another 3 per cent have a 10 per cent increase in the Compton-y due to the matched filters used to find clusters. As sources affect the measured tSZE signal and hence the likelihood that a cluster will be detected, testing the level of source contamination in the tSZE signal using a tSZE selected catalog is inherently biased. We confirm this by comparing the ACT tSZE catalog with optically and X-ray selected cluster catalogs. There is a strong case for a large, high resolution survey of clusters to better characterize their source population.

==> analysis_script.py <==
#Script for point source paper.....
import sys
sys.path.append('/home/scratch/sdicker/AGBT18B_215/IDL_maps_current')
from glob import glob
import numpy as np
from astropy.coordinates import ICRS 
from astropy.coordinates import Angle
from astropy import units 
import plot_segments as ps
import re
from os import path
import pylab as pl
from astropy.table import QTable
import pylab as pl
from scipy import stats
from nemo import signals
from scipy import interpolate
from scipy import optimize
import pickle
from astropy import coordinates as coord
import numpy as np

#load the fit to Q(cluster_size) for conversion to y_c
with open("medQKnots.pkl", "rb") as pickleFile:
    unpickler=pickle.Unpickler(pickleFile)
    med_tckQFit=unpickler.load()
    med_fRelWeights=unpickler.load()
#ACT bandpasses:
ACT90=98.
ACT150=148.
sig2fwhm=2*np.sqrt(2*np.log(2)) 

def txt2deg(d,m,s,RA=False): 
    '''return dec accounting for the sign'''
    hr = 15. if RA else 1.
    if d.strip()[0] == '-':
        return -hr*(abs(float(d))+float(m)/60.+float(s)/3600.)
    else :
        return hr*(abs(float(d))+float(m)/60.+float(s)/3600.)

tckQFitDict=signals.loadQ("Q-MCXC/QFit.fits")
def yc_from_m_z(M500c,z,tile=None):
    tenToA0=4.95e-5
    B0=0.08
    Mpivot=3e14
    theta500cArcmin=signals.calcTheta500Arcmin(z, M500c, signals.fiducialCosmoModel)
    if tile == None : 
        #Q=calcQ(theta500cArcmin, med_tckQFit)
        Q=interpolate.splev(theta500cArcmin, med_tckQFit)
    else :
        Q=signals.calcQ(theta500cArcmin, tckQFitDict[tile])
    Ez=signals.fiducialCosmoModel.efunc(z)
    fRel=1.0#signals.calcWeightedFRel(z, M500c, Ez, med_fRelWeights)

    fixed_y_c=tenToA0*np.power(Ez, 2)*np.power(M500c/Mpivot, 1+B0)*Q*fRel
    return fixed_y_c

skip=('moo1203','moo1031','_moo2207')
K2J=75./56. #rough K to Jy conversion
mapnoiseJy={'_moo0448':27/K2J,
 '_moo1001':27/K2J,
 '_moo1554':50/K2J,
 '_moo2207':18/K2J,
 'moo0105':41/1.43,
 'moo0135':29/1.46,
 'moo1014':23/1.49,
 'moo1031':45/1.5,
 'moo1046':36/1.2,
 'moo1052':23/1.48,
 'moo1054':40/1.47,
 'moo1059':27/1.33,
 'moo1108':21/1.27,
 'moo1110':34/1.49,
 'moo1142':44/1.40,
 'moo1203':26/1.43,
 'moo1322':28/1.39,
 'moo1329':46/1.59,
 'moo1354':44/1.58,
 'moo1506':36/1.38,
'ACT0059m0049':35/K2J,
 'ACT0326m0043':30/K2J,
 'Abell2052':65/K2J,
 'HSC_1':71/K2J,
 'HSC_2':13/K2J,
 'HSC_3':21/K2J,
 'MACS0717':27/K2J,
 'MACS1149':37/K2J,
 'RDCS0910':24/K2J,
 'RXJ1347':48/K2J,
 'XMMJ0830p5241':18/K2J,
 'rxj1053':18/K2J,
            'Zwicky3146':15/K2J}
useIDLfits=True
#order of parts: peak,peak_err,widtha,widtha_err,widthb,widthb_err,ra,dec
IDLfits={'_moo0448':[[0.0005094/K2J,3.582e-05/K2J,12.19,0.3739,9.377,0.2858,72.15756,-17.093699],[0.0004014/K2J,3.626e-05/K2J,18.18,0.3872,9.8,0.7125,72.17572,-17.08208]],
         '_moo1001':[[0.0002971/K2J,3.293e-05/K2J,14.27,0.2707,5.694,0.6755,150.3688,66.32404]],
 '_moo1554':[[0.009135/K2J,9.74e-05/K2J,10.31,0.06597,9.349,0.07104,238.55916,-4.77992],[0.0007531/K2J,0.0001007/K2J,16.4,0.4773,7.698,1.238,238.49440,-4.79776]],
 '_moo2207':[[0.0002016/K2J,2.07e-05/K2J,11.77,0.4427,9.083,0.5638,331.79793,7.95166]],
'moo0105':[[   0.00085958023/1.43,   5.1038086e-05/1.43,       11.206914,      0.28800078,       8.6878976,      0.22196415,       16.392310,       13.385390]],
 'moo0135':[],
 'moo1014':[],
         'moo1031':[[0.001241/1.5,6.509e-05/1.5,14.81,0.3356,9.836,0.2224,158,62.9306]],
 'moo1046':[],
'moo1052':[[0.0007473/1.48,3.063e-05/1.48,10.25,0.1795,8.978,0.1587,163.0586,8.41486]],
         'moo1054':[[0.006983/1.47,0.00014/1.47,9.791,0.07676,9.197,0.08074,163.74718,5.01918],[0.0008454/1.47,0.0001116/1.47,13.77,0.8059,9.701,0.5453,163.6692,5.12616]],
 'moo1059':[],
'moo1108':[[0.00027/1.27,3.658e-05/1.27,11.66,0.5062,8.622,0.6843,167.2224,32.75101]],
'moo1110':[[0.0003703/1.49,4.141e-05/1.49,10.65,0.3341,6.936,0.5139,167.80882,68.6470]],
'moo1142':[[0.0009368/1.4,4.723e-05/1.4,8.845,0.1812,8.442,0.1917,175.69789,15.45315]],
'moo1203':[],
'moo1322':[[0.0005739/1.39,6.066e-05/1.39,12.68,0.5792,7.378,0.3369,200.77489,-2.45544]],
 'moo1329':[],
'moo1354':[[0.0005311/1.58,2.372e-05/1.58,10.91,0.1578,8.149,0.2127,208.73123,13.49278]],
 'moo1506':[[0.0038/1.38,4.592e-05/1.38,11.81,0.06841,10.66,0.06169,226.55367,51.61996],[0.000969/1.38,3.643e-05/1.38,14.75,0.2803,12.25,0.2327,226.60648,51.61550],[0.0007069/1.38,4.446e-05/1.38,12.96,0.3899,8.981,0.2618,226.58564,51.61660],[0.001446/1.38,0.0001068/1.38,13.44,0.4771,10.43,0.3721,226.48163,51.60771]],
'ACT0059m0049':[],
 'ACT0326m0043':[[0.001262/K2J,2.612e-05/K2J,10.22,0.1151,9.439,0.1231,51.71,-0.7304]],
         'Abell2052':[[-1,0,0,0,0,0,229.18606,7.01977]],#[[0.009985/K2J,4.967e-05/K2J,7.1,0.01517,6.075,0.01299,229.18606,7.01977]],
 'HSC_1':[],
 'HSC_2':[],
 'HSC_3':[],
         'MACS0717':[[0.001937/K2J,3.616e-05/K2J,14.21,0.1142,11.07,0.09019,109.40414,37.7390],[0.0003294/K2J,4.228e-05/K2J,17.08,0.9604,7.927,0.443,109.40847,37.78027]],
 'MACS1149':[[0.00201/K2J,8.882e-05/K2J,10.71,0.2305,10.05,0.2173,177.34326,22.39095],[0.0009226/K2J,0.0004988/K2J,7.529,0.4825,4.008,0.7331,177.34667,22.43621]],
 'RDCS0910':[],
         'RXJ1347':[[0.004433/K2J,8.442e-05/K2J,9.515,0.0707,8.415,0.07888,206.87751,-11.75284]],
 'XMMJ0830p5241':[],
 'rxj1053':[],
'Zwicky3146':[[-1,0,0,0,0,0,155.915,4.18639],[-1,0,0,0,0,0,155.911,4.18472],[-1,0,0,0,0,0,155.92625,4.18417],[-1,0,0,0,0,0,155.93666,4.16667],[0.001128,1.444e-05,18.91,0.1116,10.21,0.06046,155.93699,4.17826],
#[0.0005951,1.753e-05,18.62,0.1285,9.635,0.249,155.90430,4.15229],
[0.0005939,1.683e-05,19.56,0.2575,10.04,0.1314,155.90430,4.15228],[0.0001766,1.731e-05,13.93,0.6101,9.317,0.4078,155.93785,4.19519]]
}

#HSC_3 has bad fit right on edge (outside of 4')#[0.0003343/K2J,5.074e-05/K2J,12.3,0.808,4.772,0.3133,38.41,-5.505]],
sig90=5.28
redshifts={'_moo0448':0.96,
 '_moo1001':1.53,
 '_moo1554':1.05,
 '_moo2207':1.68,
 'moo0105':1.13,
 'moo0135':1.46,
 'moo1014':1.21,
 'moo1031':1.32,
 'moo1046':1.16,
 'moo1052':1.41,
 'moo1054':1.45,
 'moo1059':1.19,
 'moo1108':1.02,
 'moo1110':0.90,
 'moo1142':1.1,
 'moo1203':1.24,
 'moo1322':0.82,
 'moo1329':1.43,
 'moo1354':1.48,
 'moo1506':1.09,
'ACT0059m0049':0.787,
 'ACT0326m0043':0.447,
 'Abell2052':0.03,
 'HSC_1':0.434,
 'HSC_2':0.4296,
 'HSC_3':0.4202,
 'MACS0717':0.55,
 'MACS1149':0.54,
 'RDCS0910':1.1,
 'RXJ1347':0.451,
 'XMMJ0830p5241':0.99,
 'rxj1053':1.26,
           'Zwicky3146':0.291}
mass_err={'_moo0448':(0.34,0.34), #given as (+limit,- limit)
 '_moo1001':(0.56,1.19),
 '_moo1554':(0.73,0.85),
 '_moo2207':(1.00,1.00),#not a real value
 'moo0105':(0.23,0.24),
 'moo0135':(0.31,0.31),
 'moo1014':(0.16,0.15),
 'moo1031':(0.26,0.26),
 'moo1046':(0.21,0.23),
 'moo1052':(0.31,0.35),
 'moo1054':(0.33,0.34),
 'moo1059':(0.06,0.06),
 'moo1108':(0.19,0.20),
 'moo1110':(0.16,0.16),
 'moo1142':(0.19,0.19),
 'moo1203':(0.26,0.26),
 'moo1322':(0.41,0.53),
 'moo1329':(0.20,0.20),
 'moo1354':(0.25,0.30),
 'moo1506':(0.29,0.29),
 'ACT0059m0049':(0.49,0.62),
 'ACT0326m0043':(0.25,0.19),
 'Abell2052':(0.70,0.70),
 'HSC_1':(0.18,0.23),
 'HSC_2':(0.69,1.41),
 'HSC_3':(0.31,0.37),
          'MACS0717':(0.22,0.20),
 'MACS1149':(0.3,0.3),
 'RDCS0910':(0.26,0.21),
 'RXJ1347':(0.45,0.45),
 'XMMJ0830p5241':(0.63,0.59),
 'rxj1053':(0.21,0.19),
 'Zwicky3146':(.44,0.54)
}
masses={'_moo0448':4.58,
 '_moo1001':2.12,
 '_moo1554':5.36,
 '_moo2207':0.6,
 'moo0105':3.83,
 'moo0135':1.82,
 'moo1014':3.12,
 'moo1031':0.67,
 'moo1046':2.0,
 'moo1052':1.93,
 'moo1054':1.34,
 'moo1059':2.58,
 'moo1108':2.31,
 'moo1110':2.02,
 'moo1142':3.52,
 'moo1203':0.64,
 'moo1322':3.07,
 'moo1329':3.56,
 'moo1354':2.46,
 'moo1506':3.09,
 'ACT0059m0049':4.19,
 'ACT0326m0043':4.49,
 'Abell2052':7.30,
 'HSC_1':1.41,
 'HSC_2':4.41,
 'HSC_3':1.28,
 'MACS0717':2.24,
 'MACS1149':8.12,
 'RDCS0910':3.19,
 'RXJ1347':7.03,
 'XMMJ0830p5241':4.0,
 'rxj1053':5.19,
 'Zwicky3146':8.16}
full_name={'_moo0448':'MOO J0448-1705',#used to print out table for paper....
 '_moo1001':'MOO J1001+6619',
 '_moo1554':'MOO J1554-0447',
 '_moo2207':'MOO J2207',
 'moo0105':'MOO J0105+1323',
 'moo0135':'MOO J0135+3207',
 'moo1014':'MOO J1014+0038',
 'moo1031':'MOO J1031',
 'moo1046':'MOO J1046+2757',
 'moo1052':'MOO J1052+0823',
 'moo1054':'MOO J1054+0505',
 'moo1059':'MOO J1059+5454',
 'moo1108':'MOO J1108+3242',
 'moo1110':'MOO J1110+6838',
 'moo1142':'MOO J1142+1527',
 'moo1203':'mooJ1203',
 'moo1322':'MOO J1322-0228',
 'moo1329':'MOO J1329+5647',
 'moo1354':'MOO J1354+1329',
 'moo1506':'MOO J1506+5136',
 'ACT0059m0049':'ACT-CL J0059-0049',
 'ACT0326m0043':'ACT-CL J0326-0043',
 'Abell2052':'Abell 2052',
 'HSC_1':'HSC J0210-0611',
 'HSC_2':'HSC J0221-0346',
 'HSC_3':'HSC J0233-0530',
 'MACS0717':'MACS J0717.5+3745',
 'MACS1149':'MACS J1149.5+2223',
 'RDCS0910':'RDCS J0910+5422',
 'RXJ1347':'RX J1347.5-1145',
 'XMMJ0830p5241':'2XMM J0830+5241',
 'rxj1053':'RX J1053.7+5735',
           'Zwicky3146':'Zwicky 3146'}

def rad2sec(sec,sep=' '):#sec is a two element vector with RA,dec in radians
    r2d=180./np.pi
    c=ICRS(sec[0]*r2d*units.degree,sec[1]*r2d*units.degree)
    return '{}   {}'.format(c.ra.to_string(unit=units.hourangle,sep=sep, precision=2,pad=True),c.dec.to_string(unit=units.degree,sep=' ',precision=1,alwayssign=True,pad=True))

targets=glob('/home/scratch/sdicker/AGBT18B_215/IDL_maps_current/*moo*')#+glob('/home/scratch/sdicker/CLUSTERS/*') #get all directories
targets.sort()
madcows_names=[]
madcows_flux=[]
offset=[]
flux=[]
flux_err=[]
RA=[]
Dec=[]
source_z=[]
beam=[]
beam_err=[]
sourceName=[]
cluster_coord=[]
cluster_name=[]
#targets=glob('/home/scratch/sdicker/CLUSTERS/*')
reduction='_nfft1svd3src_*'#None #'_nfft8svd3_230arcsec_broad*' #target reduction
ustring='RA(hr)\tDec(deg)\tFWHM(")\tAmplitude(K)\tRA_err(s)\tdec_err(")\t FWHM_err(")\tAmp_err\n'
r2s=180./np.pi*3600.
r2d=180./np.pi
for t in targets:
    base,posttag,itter=ps.get_cname(t,tag=reduction,seg='all')
    if base == None :
        print('Failed to find reduction ',reduction,' in ',t)
        continue
    tag=path.basename(base)
    print(';# '+tag)
    cluster=path.basename(t)
    if cluster in skip :
        print('found cluster in list to skip - skipping')
        continue
    madcows_names.append(cluster)
    cluster_name.append(cluster)
    gaussp=np.load(base+'_gaussp.npy')
    curve1=np.load(base+'_curve.npy')
    ci=np.linalg.inv(curve1)
    n=gaussp.shape[0]//4
    err=np.zeros(4*n)
    for ii in range(4*n) : err[ii]=np.sqrt(ci[ii,ii])
    curve=np.load(base+'_rings_curve_pass_'+repr(itter)+'.npy')#lhs
    edges=np.load(base+'_rings_edges_pass_'+repr(itter)+'.npy')#edges
    deriv=np.load(base+'_rings_deriv_pass_'+repr(itter)+'.npy')#rhs
    gaussp=np.load(base+'_gaussp.npy')
    gp_curve=np.load(base+'_curve.npy')
    gp_err=np.sqrt(np.diag(np.linalg.inv(gp_curve)))
    cov = np.linalg.inv(curve)
    val = np.matmul(cov,deriv)
    sigma=np.sqrt(np.diag(cov))
    nsrc=gaussp.shape[0]//4
    ne=edges.shape[0]-1
    madcows_flux.append(0.)
    cluster_coord.append((gaussp[0]*180./np.pi,gaussp[1]*180./np.pi))
    for ss in range(1,nsrc):
        print('src_amp=',val[ne+ss-1]*1000.,'mK')
        madcows_flux[-1] += val[ne+ss-1]*1000. * 56./73.
        offset.append(np.sqrt(((gaussp[4*ss]-gaussp[0])*np.cos(gaussp[4*ss+1]))**2+(gaussp[4*ss+1]-gaussp[1])**2)*3600.*180./np.pi) #in arcseconds
        RA.append(gaussp[4*ss]*180./np.pi)
        Dec.append(gaussp[4*ss+1]*180./np.pi)
        beam.append(gaussp[4*ss+2]*180./np.pi*3600.*sig2fwhm)
        beam_err.append(gp_err[4*ss+2]*180./np.pi*3600.*sig2fwhm)
        flux.append(val[ne+ss-1]*1000.*56./73.)
        flux_err.append(sigma[ne+ss-1]*1000*56./73.)
        source_z.append(redshifts[cluster])
        sourceName.append(cluster)
    if nsrc == 0 :
        print('no _sources found')

low_z=[ 'ACT0326m0043',
 'Abell2052',
 'HSC_1',
 'HSC_2',
 'HSC_3',
 'MACS0717',
 'MACS1149',
  'RXJ1347']

targets=glob('/home/scratch/sdicker/CLUSTERS/*')
targets.sort()
other_names=[]
other_flux=[]
#
reduction='_nfft1svd3_*'#None #'_nfft8svd3_230arcsec_broad*' #target reduction
ustring='RA(hr)\tDec(deg)\tFWHM(")\tAmplitude(K)\tRA_err(s)\tdec_err(")\t FWHM_err(")\tAmp_err\n'
r2s=180./np.pi*3600.
r2d=180./np.pi
for t in targets:
    base,posttag,itter=ps.get_cname(t,tag=reduction,seg='all')
    if base == None :
        print('Failed to find reduction ',reduction,' in ',t)
        continue
    tag=path.basename(base)
    print(';# '+tag)
    cluster=path.basename(t)
    if cluster in skip :
        print('found cluster in list to skip - skipping')
        continue
    other_names.append(cluster)
    cluster_name.append(cluster)
    gaussp=np.load(base+'_gaussp.npy')
    curve1=np.load(base+'_curve.npy')
    ci=np.linalg.inv(curve1)
    n=gaussp.shape[0]//4
    err=np.zeros(4*n)
    for ii in range(4*n) : err[ii]=np.sqrt(ci[ii,ii])
    curve=np.load(base+'_rings_curve_pass_'+repr(itter)+'.npy')
    edges=np.load(base+'_rings_edges_pass_'+repr(itter)+'.npy')
    deriv=np.load(base+'_rings_deriv_pass_'+repr(itter)+'.npy')
    gaussp=np.load(base+'_gaussp.npy')
    gp_curve=np.load(base+'_curve.npy')
    gp_err=np.sqrt(np.diag(np.linalg.inv(gp_curve)))
    cov = np.linalg.inv(curve)
    val = np.matmul(cov,deriv)
    sigma=np.sqrt(np.diag(cov))
    nsrc=gaussp.shape[0]//4
    #print(gaussp*3600*57)
    ne=edges.shape[0]-1
    cluster_coord.append((gaussp[0]*180./np.pi,gaussp[1]*180./np.pi))
    if path.basename(t) in low_z :
        other_flux.append(0.)
        for ss in range(1,nsrc):
            print('src_amp=',val[ne+ss-1]*1000.,'mK')
            other_flux[-1] += val[ne+ss-1]*1000.*56./73.
            offset.append(np.sqrt(((gaussp[4*ss]-gaussp[0])*np.cos(gaussp[4*ss+1]))**2+(gaussp[4*ss+1]-gaussp[1])**2)*3600.*180./np.pi) #in arcseconds
            flux.append(val[ne+ss-1]*1000.*56./73.)
            RA.append(gaussp[4*ss]*180./np.pi)
            Dec.append(gaussp[4*ss+1]*180./np.pi)
            beam.append(gaussp[4*ss+2]*180./np.pi*3600.*sig2fwhm)
            beam_err.append(gp_err[4*ss+2]*180./np.pi*3600.*sig2fwhm)
            flux_err.append(sigma[ne+ss-1]*1000*56./73.)
            source_z.append(redshifts[cluster])
            sourceName.append(cluster)
    else :
        madcows_flux.append(0.)
        for ss in range(1,nsrc):
            print('src_amp=',val[ne+ss-1]*1000.,'mK')
            madcows_flux[-1] += val[ne+ss-1]*1000.*56./73.
            offset.append(np.sqrt(((gaussp[4*ss]-gaussp[0])*np.cos(gaussp[4*ss+1]))**2+(gaussp[4*ss+1]-gaussp[1])**2)*3600.*180./np.pi) #in arcseconds
            flux.append(val[ne+ss-1]*1000.*56./73.)
            RA.append(gaussp[4*ss]*180./np.pi)
            Dec.append(gaussp[4*ss+1]*180./np.pi)
            beam.append(gaussp[4*ss+2]*180./np.pi*3600.*sig2fwhm)
            beam_err.append(gp_err[4*ss+2]*180./np.pi*3600.*sig2fwhm)
            flux_err.append(sigma[ne+ss-1]*1000*56./73.) 
            source_z.append(redshifts[cluster])
            sourceName.append(cluster)
    if nsrc == 0 :
        print('no _sources found')

#put in Zwicky 3146 sources from back fo charles paper.
madcows_flux.append(2.9)
madcows_names.append('Zwicky3146')
cluster_name.append('Zwicky3146')
zc=(Angle('10h23m39.63',unit='arcsecond').value,Angle('+4d11m10.36',unit='arcsecond').value)#zwiky center
cluster_coord.append((zc[0]/3600.,zc[1]/3600.))
src=('10h23m39.66','+04d11m10.8','10h23m38.7','+04d11m05','10h23m42.3','+04d11m3',#'10h23m44.81','+04d10m36.7',
'10h23m45.26','+04d10m42.8',
'10h23m37.51','+04d09m13.2',
#'10h23m36.86','+04d08m59.0',
'10h23m45.27','+04d11m41.0')
src_a=[Angle(a,unit='arcsecond').value for a in src]
rad=[np.sqrt((src_a[i]-zc[0])**2+(src_a[i+1]-zc[1])**2) for i in range(0,len(src_a),2)]
flx=[0.191,0.047,0.035,0.938,0.741,0.494,0.365,0.176]
flx_err=[0.022,0.008,0.008,0.016,0.015,0.019,0.020,0.015]
for i in range(len(rad)):
    flux.append(flx[i])
    flux_err.append(flx_err[i])
    beam.append(10.)
    beam_err.append(10.)
    source_z.append(redshifts['Zwicky3146'])
    sourceName.append('Zwicky3146')
    offset.append(rad[i])
    RA.append(src_a[2*i]/3600.)
    Dec.append(src_a[2*i+1]/3600.)

'''24Romero et al.Table 7.Zwicky 3146 Radio SourcesIDR.A.Dec.
0.61 1.4g 4.9 8.5c 28.5 90 600 850 1200
J2000J2000(mJy)(mJy)(mJy)(mJy)(mJy)(mJy)(mJy)(mJy)   (mJy)
S1 10h23m39.66   +04d11m10.8   7.0±0.4   2.04±0.15 1.42±0.07 0.98±0.03   0.41±0.07   0.191±0.022 – 29±5   95±8
S2 10h23m38.7    +04d11m05     –         –         0.31±0.02 0.37±0.02   –           0.047±0.008 – –      –
S3 10h23m42.3    +04d11m3      –         –          –        –           –           0.035±0.008   34±5   35±5   31±12
S4 10h23m44.81   +04d10m36.7   –         32.52±0.15 –        –           2.83±0.31   0.938±0.016 - – –
S5 10h23m45.26   +04d10m42.8   –         56.69±0.15 –        41±11       2.78±0.31   0.741±0.015 – – –
S6 10h23m37.51   +04d09m13.2   –         15.06±0.15 –        –           1.19±0.16   0.494±0.019 – – – 
S7 10h23m36.86   +04d08m59.0   –         12.07±0.15 –        –           0.90±0.16   0.365±0.020 – – –
S8 10h23m45.27   +04d11m41.0   –         6.06±0.15  –        –           0.85±0.1    0.176±0.015 - - - '''

#no sources found in WISE point sources
#get y_c
cluster_y0=np.array([yc_from_m_z(masses[n]*1e14,redshifts[n]) for n in cluster_name])
pl.ion()

'''with open('flux.txt','w') as fh:
    for s,f in zip(other_names,other_flux):
        fh.write(s+' '+str(f)+'\n')
    for s,f in zip(madcows_names,madcows_flux):
        fh.write(s+' '+str(f)+'\n')
now_stop_here()'''

#################Read in other frequency file & create structure########################
M2_src=[]
cc=np.array(cluster_coord)
last_name=''
sources=[]
 # counter to get fluxes
with open('/users/sdicker/pnt_src_contamination/source_list_w_first.txt') as fh:
    lines=fh.readlines()
li=0 ; src_i=0
for ci,cn in enumerate(cluster_name): #this loop goes through all the clusters
    while li < len(lines) : #this loop goes through the lines in the sources file
        if lines[li][0]=='#':
            li+=1
            continue
        p=lines[li].split()
        if len(p) == 0 :
            li+=1
            continue
        sRA=txt2deg(p[0],p[1],p[2],RA=True) #get coord of source from text file
        sDec=txt2deg(p[3],p[4],p[5])
        #survey = 'NVSS' if float(p[6]) < 0 else 'FIRST' #each cluster should all be the same
        #if these are not a close match to original source list we have messed up
        if np.sqrt((sRA-RA[src_i])**2 + (sDec-Dec[src_i])**2) > 1./3600. : #Check we are matching up sources
            print("I've messed up and cannot match up the sources to the file")
            raise Exception('stop_right_here_and_throw_a_fit')
        #is this source in the current cluster? - if not populate M2_src
        match=np.where((abs(cc[:,0]-sRA) < 8./60.) & (abs(cc[:,1]-sDec) < 8./60.))
        if len(match[0]) != 1 :
            raise Exception('match with cluster has zero or more than 1 IDs')
        if cluster_name[match[0][0]] != cn :
            y0=yc_from_m_z(masses[cn]*1e14,redshifts[cn])
            if len(sources) == 0 : survey='N/A'
            M2_src.append({'survey':survey,'sources':sources,'clusterRA':cc[:,0][match],'clusterDec':cc[:,1][match],'full_name':full_name[cn],'name':cn,'z':redshifts[cn],'M500c':masses[cn],'y0':y0})
            sources=[]#reset sources
            break #exit while loop
        #OK source in line is in cluster.....
        r=(np.sqrt((cc[:,0][match]-sRA)**2+(cc[:,1][match]-sDec)**2)*3600.)[0]
        S1p4=float(p[6])
        S1p4_err=float(p[7])
        if S1p4_err < 0 : #no 1.4GHz coverage found
            S1p4 = -1
            S1p4_err = -1 
        elif S1p4 < 0 :
            survey='NVSS'
            S1p4 = abs(S1p4)
        else :
            survey='FIRST'
        if S1p4 < S1p4_err : S1p4=-S1p4_err #upper limit
        if '/' in p[8] :
            S250   ,S350   ,S500   =[float(s) for s in p[8].split('/')]
            S250err,S350err,S500err=[float(s) for s in p[9].split('/')]
            if S250 < S250err : S250=-S250err # we have upper limits
            if S350 < S350err : S350=-S350err
            if S500 < S500err : S500=-S500err
        else :
            S250=S350=S500=-1 #no coverage.....
            S250err=S350err=S500err=-1
        SW1,SW2,SW3,SW4=[float(s) for s in p[10].split('/')]
        SW1_err,SW2_err,SW3_err,SW4_err=[float(s) for s in p[11].split('/')]
        #Think all points have wise data points....but
        if not all((SW1_err,SW2_err,SW3_err,SW4_err)) :
            SW1_err = SW2_err = SW3_err = SW4_err = -1 #this needs to be refined....
        notes=''
        extra=[]#reset extra data
        for n in range(12,len(p)) : 
            notes = notes +p[n]+' '
            if '@' in p[n] : #there are other frequencies
                extra.append((float(p[n].split('+')[0]),
                             float((p[n].split('-')[1]).split('@')[0]),
                              float(p[n].split('@')[-1])))#(flux,err,freq)
        dy=0.#put real values in below
        alpha=0. # again calculate this later
        S90int = flux[src_i] if beam[src_i] < 10. else flux[src_i]*(beam[src_i]/10.)**2
        #add in 10% calibration error
        S90err = np.sqrt(flux[src_i]**2/100.+flux_err[src_i]**2) 
        sources.append({'radius':r,'sRA':RA[src_i],'sDec':Dec[src_i],'S1.4':S1p4,'S1.4err':S1p4_err,'S90':flux[src_i],'S90err':S90err,'fwhm90':beam[src_i],'fwhm90_err':beam_err[src_i],'S90int':S90int,'S250':S250,'S250err':S250err,'S350':S350,'S350err':S350err,'S500':S500,'S500err':S500err,'SW1':SW1,'SW1err':SW1_err,'SW2':SW2,'SW2err':SW2_err,'SW3':SW3,'SW3err':SW3_err,'SW4':SW4,'SW4err':SW4_err,'extra':extra,'notes':notes,'delta_y':dy,'alpha':alpha})
        print('extended/point source=',S90int,flux[src_i])
        li+=1
        src_i+=1
    pass #onto the next valid line of source matching file
#put last entry in....
y0=yc_from_m_z(masses[cn]*1e14,redshifts[cn])
if len(sources) == 0 : survey='N/A'
M2_src.append({'survey':survey,'sources':sources,'clusterRA':cc[:,0][match][0],'clusterDec':cc[:,1][match][0],'full_name':full_name[cn],'name':cn,'z':redshifts[cn],'M500c':masses[cn],'y0':y0})

#Put in by hand fits from IDL:
if useIDLfits :
    for C in M2_src :
        for s in C['sources']:
            hand_ra=[] ; hand_dec=[]
            for hand in IDLfits[C['name']] : 
                hand_ra.append(hand[6])
                hand_dec.append(hand[7])
            ind=np.where((abs(np.array(hand_ra)-s['sRA'])+abs(np.array(hand_dec)-s['sDec'])) < 15./3600.)[0]
            if len(ind) != 1 :
                if len(ind) == 0 : 
                    print('no match found for ',C['name'])
                else :
                    print('more than 1 match found for ',C['name'])
                print(hand_ra,s['sRA'],hand_dec,s['sDec'])
                raise Exception('throw a wobbly')
            hand=IDLfits[C['name']][ind[0]]
            if hand[0] < 0 :
                print('Bad by hand fit found in cluster ',C['name'],' using old value')
                s['shape']=(0.,0.)
                continue
            area=hand[2]*hand[4]
            print(area)
            s['S90']=hand[0]*1e3
            s['S90err']=np.sqrt(hand[1]**2+(0.1*hand[0])**2)*1e3 #add 10% calibration error
            s['S90int']= hand[0]*area/144.*1e3 if area > 12*12 else hand[0]*1e3 #source is extended
            if s['S90int'] != s['S90'] :
                print(hand)
            s['shape']=(hand[2],hand[4])
        

#Put in by hand fits from IDL:
if useIDLfits :
    for C in M2_src :
        for s in C['sources']:
            hand_ra=[] ; hand_dec=[]
            for hand in IDLfits[C['name']] : 
                hand_ra.append(hand[6])
                hand_dec.append(hand[7])
            ind=np.where((abs(np.array(hand_ra)-s['sRA'])+abs(np.array(hand_dec)-s['sDec'])) < 15./3600.)[0]
            if len(ind) != 1 :
                if len(ind) == 0 : 
                    print('no match found for ',C['name'])
                else :
                    print('more than 1 match found for ',C['name'])
                print(hand_ra,s['sRA'],hand_dec,s['sDec'])
                raise Exception('throw a wobbly')
            hand=IDLfits[C['name']][ind[0]]
            if hand[0] < 0 :
                print('Bad by hand fit found in cluster ',C['name'],' using old value')
                s['shape']=(0.,0.)
                continue
            area=hand[2]*hand[4]
            print(area)
            s['S90']=hand[0]*1e3
            s['S90err']=np.sqrt(hand[1]**2+(0.1*hand[0])**2)*1e3 #add 10% calibration error
            s['S90int']= hand[0]*area/144.*1e3 if area > 12*12 else hand[0]*1e3 #source is extended
            if s['S90int'] != s['S90'] :
                print(hand)
            s['shape']=(hand[2],hand[4])
        

#sort clusters into order...
si=np.argsort(cc[:,0])
M2_src2=[]
for s in si:M2_src2.append(M2_src[s])
M2_src=M2_src2

#raise Exception('Stop script here - comment out if you want to continue')
######################################################################################
bins=[0.01,0.01,0.1,1.0,10.,100]
labels=[]
for i in range(len(bins)-1) : labels.append(str(bins[i]))#+' to '+str(bins[i+1]))


#stop_here
########print source locations in format for catalog searches:
for r,d in zip(RA,Dec) : print((Angle(r,unit=units.degree)).to_string(unit=units.hour,sep=' '),' ',(Angle(d,unit=units.degree)).to_string(unit=units.degree,sep=' '))

########same for clusters###################################
for c in cluster_coord : print((Angle(c[0],unit=units.degree)).to_string(unit=units.hour,sep=' '),' ',(Angle(c[1],unit=units.degree)).to_string(unit=units.degree,sep=' '))


###########################################################
'''M2_beam=140. #squ arcsec
ACT90Beam=4.5e-7*(180.*3600./np.pi)**2
T2cmb=1.227
typ_cluster=3.8e14
KinACT=0.0001*(typ_cluster/1e14/10)**(5/3)*1000.
m2a=M2_beam/ACT90Beam

ax2=ax.twiny()
ax2.set_xlim(0.01,100)
ax2.set_xscale('log')
#ax2.set_xlabel('fraction of cluster mass for M_500=4e14')
    
stop_right_here'''
##################Stuff to read in and use Matt's simulations##################
#from astropy.io import fits
#from astropy.table import QTable
#import pylab as pl

wkDir='/users/sdicker/pnt_src_contamination/'

tSync=QTable.read(wkDir+'central_source_alpha=-0.7.fits')
tDust=QTable.read(wkDir+'central_source_alpha=3.5.fits')
tOffset=QTable.read(wkDir+'offset_1mJy_alpha=-0.7.fits')
tOffset2=QTable.read(wkDir+'offset_1mJy_alpha=3.5.fits')
#plot of relationships
pl.figure()
#pl.plot(tSync['f090_flux_mJy'],tSync['fixed_y_c']-tSync['srcinj_fixed_y_c'],'kx')#,label='nu=-0.7')
pl.xlabel(r'90GHz Souece flux / mJy')
pl.ylabel(r'$\Delta \tilde{y}_c /1e-4')
pl.suptitle(r'Change in $\tilde{y}_c$ with source strength (src in center)')
pl.title(r'Dotted lines:$\alpha=3.5$  ;  Solid lines:$\alpha=-0.7$')
yc0=np.unique(tSync['fixed_y_c'])
for i in range(len(yc0)):
    p=np.where((tSync['fixed_y_c'] == yc0[i]))
    pl.plot(tSync['f090_flux_mJy'][p],tSync['fixed_y_c'][p]-tSync['srcinj_fixed_y_c'][p],label=repr(yc0[i])[:6],color='b',alpha=0.1+0.9*i/len(yc0),linestyle='-',marker='x')

#pl.plot(tDust['f090_flux_mJy'],tDust['fixed_y_c']-tDust['srcinj_fixed_y_c'],'ko')#,label='nu=3.5')
yc0=np.unique(tDust['fixed_y_c'])
for i in range(len(yc0)):
    p=np.where((tDust['fixed_y_c'] == yc0[i]))
    pl.plot(tDust['f090_flux_mJy'][p],tDust['fixed_y_c'][p]-tDust['srcinj_fixed_y_c'][p],linestyle=':',color='r',alpha=0.1+0.9*i/len(yc0),marker='o')
pl.legend(ncol=6,loc='lower left')

#plot of relationships as a ratio
pl.figure()
#pl.plot(tSync['f090_flux_mJy'],tSync['fixed_y_c']-tSync['srcinj_fixed_y_c'],'kx')#,label='nu=-0.7')
pl.xlabel('90GHz Souece flux / mJy')
pl.ylabel('y_c with src / y_c ')
pl.suptitle('Change in y_c with source strength (src in center)')
pl.title('Dotted lines:nu=3.5  ;  Solid lines:nu=-0.7')
yc0=np.unique(tSync['fixed_y_c'])
for i in range(len(yc0)):
    p=np.where((tSync['fixed_y_c'] == yc0[i]))
    pl.plot(tSync['f090_flux_mJy'][p],tSync['srcinj_fixed_y_c'][p]/tSync['fixed_y_c'][p],label=repr(yc0[i])[:6],color='b',alpha=0.1+0.9*i/len(yc0),linestyle='-',marker='x')

#pl.plot(tDust['f090_flux_mJy'],tDust['fixed_y_c']-tDust['srcinj_fixed_y_c'],'ko')#,label='nu=3.5')
yc0=np.unique(tDust['fixed_y_c'])
for i in range(len(yc0)):
    p=np.where((tDust['fixed_y_c'] == yc0[i]))
    pl.plot(tDust['f090_flux_mJy'][p],tDust['srcinj_fixed_y_c'][p]/tDust['fixed_y_c'][p],linestyle=':',color='r',alpha=0.1+0.9*i/len(yc0),marker='o')
pl.legend(ncol=6,loc='lower left')


#effects of distance from center
pl.figure()
#pl.plot(tSync['f090_flux_mJy'],tSync['fixed_y_c']-tSync['srcinj_fixed_y_c'],'kx')#,label='nu=-0.7')
pl.xlabel('Distance form center / arcseconds')
pl.ylabel('y_c with src / y_c ')
pl.title('Change in y_c with source distance from center')
#pl.suptitle('Dotted lines:nu=3.5  ;  Solid lines:nu=-0.7')
yc0=np.unique(tOffset['fixed_y_c'])
for i in range(len(yc0)):
    p=np.where((tOffset['fixed_y_c'] == yc0[i]))
    pl.plot(tOffset['offset_arcsec'][p],tOffset['srcinj_fixed_y_c'][p]/tOffset['fixed_y_c'][p],label=repr(yc0[i])[:6],alpha=0.1+0.9*i/len(yc0),linestyle='-',marker='x')
pl.legend(ncol=6,loc='lower left')

pl.figure()
#pl.plot(tSync['f090_flux_mJy'],tSync['fixed_y_c']-tSync['srcinj_fixed_y_c'],'kx')#,label='nu=-0.7')
pl.xlabel('Distance form center / arcseconds')
pl.ylabel('Delta y_c / 1e-4 ')
pl.title('Change in y_c with source distance from center for 1mJy nu=-0.7')
#pl.suptitle('Dotted lines:nu=3.5  ;  Solid lines:nu=-0.7')
yc0=np.unique(tOffset['fixed_y_c'])
for i in range(len(yc0)):
    p=np.where((tOffset['fixed_y_c'] == yc0[i]))
    pl.plot(tOffset['offset_arcsec'][p],tOffset['srcinj_fixed_y_c'][p]-tOffset['fixed_y_c'][p],label=repr(yc0[i])[:6],alpha=0.1+0.9*i/len(yc0),linestyle='-',marker='x')
pl.legend(ncol=6,loc='lower left')


pl.figure()
#pl.plot(tSync['f090_flux_mJy'],tSync['fixed_y_c']-tSync['srcinj_fixed_y_c'],'kx')#,label='nu=-0.7')
pl.xlabel('Distance form center / arcseconds')
pl.ylabel('Delta y_c / 1e-4 ')
pl.title('Change in y_c with source distance from center for 1mJy nu=-0.7')
#pl.suptitle('Dotted lines:nu=3.5  ;  Solid lines:nu=-0.7')
yc0=np.unique(tOffset2['fixed_y_c'])
for i in range(len(yc0)):
    p=np.where((tOffset2['fixed_y_c'] == yc0[i]))
    pl.plot(tOffset2['offset_arcsec'][p],tOffset2['srcinj_fixed_y_c'][p]-tOffset2['fixed_y_c'][p],label=repr(yc0[i])[:6],alpha=0.1+0.9*i/len(yc0),linestyle='-',marker='x')
pl.legend(ncol=6,loc='lower left')

o0p1=QTable.read('offset_0.2-mJy_alpha=0.1.fits')
o0p7=QTable.read('offset_0.2-mJy_alpha=-0.7.fits')
o3p5=QTable.read('offset_0.2-mJy_alpha=3.5.fits')

##Get offset relationship from Mat's sims##
#from scipy import stats

offs=np.unique(tOffset['offset_arcsec'])
resp=np.zeros(len(offs))
iqr=np.zeros(len(offs))
for i in range(len(offs)):
    p=np.where((tOffset['offset_arcsec'] == offs[i]))
    resp[i]=np.median(tOffset['srcinj_fixed_y_c'][p]-tOffset['fixed_y_c'][p])
    iqr[i]=stats.iqr((tOffset['srcinj_fixed_y_c'][p]-tOffset['fixed_y_c'][p]),rng=(16.,84.)) / 2.
#pl.plot(offs,resp,'k')
iqrn = iqr / np.abs(np.min(resp)) 
respn = resp / np.abs(np.min(resp))

offs3p5=np.unique(tOffset2['offset_arcsec'])
resp3p5=np.zeros(len(offs3p5))
iqr3p5=np.zeros(len(offs3p5))
for i in range(len(offs3p5)):
    p=np.where((tOffset2['offset_arcsec'] == offs3p5[i]))
    resp3p5[i]=np.median(tOffset2['srcinj_fixed_y_c'][p]-tOffset2['fixed_y_c'][p])
    iqr3p5[i]=stats.iqr((tOffset2['srcinj_fixed_y_c'][p]-tOffset2['fixed_y_c'][p]),rng=(16.,84.)) / 2.
#pl.plot(offs3p5,resp3p5,'r')
iqrn3p5 = iqr3p5 / np.abs(np.min(resp3p5)) 
respn3p5 = resp3p5 / np.abs(np.min(resp3p5))

d3p5=np.unique(o3p5['offset_arcsec'])
r3p5=np.zeros(len(d3p5))
i3p5=np.zeros(len(d3p5))
for i in range(len(d3p5)):
    p=np.where((o3p5['offset_arcsec'] == d3p5[i]))
    r3p5[i]=np.median(o3p5['srcinj_fixed_y_c'][p]-o3p5['fixed_y_c'][p])
    i3p5[i]=stats.iqr((o3p5['srcinj_fixed_y_c'][p]-o3p5['fixed_y_c'][p]),rng=(16.,84.)) / 2.
i3p5n = i3p5 / np.abs(np.min(r3p5)) 
r3p5n = r3p5 / np.abs(np.min(r3p5))

d0p7=np.unique(o0p7['offset_arcsec'])
r0p7=np.zeros(len(d0p7))
i0p7=np.zeros(len(d0p7))
for i in range(len(d0p7)):
    p=np.where((o0p7['offset_arcsec'] == d0p7[i]))
    r0p7[i]=np.median(o0p7['srcinj_fixed_y_c'][p]-o0p7['fixed_y_c'][p])
    i0p7[i]=stats.iqr((o0p7['srcinj_fixed_y_c'][p]-o0p7['fixed_y_c'][p]),rng=(16.,84.)) / 2.
i0p7n = i0p7 / np.abs(np.min(r0p7)) 
r0p7n = r0p7 / np.abs(np.min(r0p7))

d0p1=np.unique(o0p1['offset_arcsec'])
r0p1=np.zeros(len(d0p1))
i0p1=np.zeros(len(d0p1))
for i in range(len(d0p1)):
    p=np.where((o0p1['offset_arcsec'] == d0p1[i]))
    r0p1[i]=np.median(o0p1['srcinj_fixed_y_c'][p]-o0p1['fixed_y_c'][p])
    i0p1[i]=stats.iqr((o0p1['srcinj_fixed_y_c'][p]-o0p1['fixed_y_c'][p]),rng=(16.,84.)) / 2.
i0p1n = i0p1 / np.abs(np.min(r0p1)) 
r0p1n = r0p1 / np.abs(np.min(r0p1))

#note very similar results for all spectral indexes *assuming* delta y_c does not get too large.
N_r=interpolate.CubicSpline(d0p7,-r0p7n)
dr=np.arange(-300,310,10)
fig=pl.figure(figsize=(4.27,3.2))#pl.figure()
#pl.errorbar(offs,respn,yerr=iqrn,label='alpha=-0.7',color='b',marker='o')
#pl.errorbar(offs3p5,respn3p5,yerr=iqrn3p5,label='alpha=3.5',color='r',marker='o')
pl.errorbar(d0p7,-r0p7n,yerr=i0p7n,label='alpha=-0.7',color='k',marker='o',linestyle='')
pl.plot(dr,N_r(dr),c='k')
#pl.errorbar(d3p5,r3p5n,yerr=i3p5n,label='alpha=3.5',color='r',marker='o')
#pl.errorbar(d0p1,r0p1n,yerr=i0p1n,label='alpha=0.1',color='g',marker='o')
#pl.legend()
pl.title(r'Effects of decentering of sources',fontsize='medium')
pl.xlabel(r'Distance from cluster center / arcsec')
pl.ylabel(r'Normalized response : $N(r)$')
fig.tight_layout()


####alphas####

talpha=QTable.read(wkDir+'alphas_1mJy_central_source.fits')

pl.figure()
pl.plot(talpha['alpha'],talpha['srcinj_fixed_y_c']-talpha['fixed_y_c'],'o')
yc0=np.unique(talpha['fixed_y_c'])
for i in range(len(yc0)):
    if i == 5 : continue
    p=np.where((talpha['fixed_y_c'] == yc0[i]))
    pl.plot(talpha['alpha'][p],talpha['srcinj_fixed_y_c'][p]-talpha['fixed_y_c'][p],label=repr(yc0[i])[:6],alpha=0.1+0.9*i/len(yc0),linestyle='-',marker='x',color='r')
pl.legend(ncol=6,loc='lower left')
pl.title('Change for 1mJy vs Alpha')
pl.xlabel('alpha')
pl.ylabel('Delta y / 1e4')

delta0=np.min(resp) #=-0.08756e-4 reference everything to 1mJy at alpha=0.7

alpha=np.unique(talpha['alpha'])
A=np.zeros(len(alpha))
Aiqr=np.zeros(len(alpha))
for i in range(len(alpha)):
    p=np.where((talpha['alpha'] == alpha[i]))
    A[i]=np.median(talpha['srcinj_fixed_y_c'][p]-talpha['fixed_y_c'][p])
    Aiqr[i]=stats.iqr((talpha['srcinj_fixed_y_c'][p]-talpha['fixed_y_c'][p]),rng=(16.,84.)) / 2.
A_alpha=interpolate.CubicSpline(alpha,A/delta0)
x=np.arange(-1.5,4.1,0.1)
fig=pl.figure(figsize=(4.27,3.2))#pl.figure()
pl.errorbar(alpha,A/delta0,yerr=Aiqr/delta0,marker='o',linestyle='',color='b')
pl.plot(x,A_alpha(x),c='b')
pl.title(r'$\Delta \tilde{y}_0$ with spectral index',fontsize='medium')
pl.xlabel(r'spectral index ($\alpha$)')
pl.ylabel(r'Normalized $\Delta \tilde{y}_0$ :  $A(\alpha)$')
pl.text(-1,5,r'$A(\alpha) = 1.0$ for $\alpha=-0.7$')
fig.tight_layout()

#An=A/delta0

##Plot to show things are linear with cluster mass and source amplitude##
#fig=pl.figure()#default size seems 6.4x4.8 - make smaller fro bigger text
fig=pl.figure(figsize=(4.27,3.2))
frac2clip=0.3 #clip points where source is more than 30% of cluster sig
yc0=np.unique(tSync['fixed_y_c'])
for i in range(len(yc0)):
    if i == 6 :  continue #seem to have a bad cluster....
    p=np.where(((tSync['fixed_y_c'] == yc0[i]) & ((tSync['fixed_y_c']-tSync['srcinj_fixed_y_c'])/tSync['fixed_y_c'] < frac2clip) & (tSync['fixed_y_c'] > tSync['srcinj_fixed_y_c'])))
    pl.plot(tSync['f090_flux_mJy'][p],tSync['srcinj_fixed_y_c'][p]-tSync['fixed_y_c'][p],color='b',alpha=1.0-0.9*i/len(yc0),linestyle='',marker='x')
pl.plot(np.arange(5),delta0*np.arange(5),color='b',label=r'$\alpha=-0.7$')
yc0=np.unique(tDust['fixed_y_c'])
for i in range(len(yc0)):
    if i == 6 :  continue #seem to have a bad cluster....
    p=np.where(((tDust['fixed_y_c'] == yc0[i]) & ((tDust['fixed_y_c']-tDust['srcinj_fixed_y_c'])/tDust['fixed_y_c'] < frac2clip) & (tDust['fixed_y_c'] > tDust['srcinj_fixed_y_c']) & (tDust['f090_flux_mJy'] < 2. )))
    pl.plot(tDust['f090_flux_mJy'][p],tDust['srcinj_fixed_y_c'][p]-tDust['fixed_y_c'][p],color='r',alpha=1.0-0.9*i/len(yc0),linestyle='',marker='x')
pl.plot(np.arange(2),delta0*np.arange(2)*A_alpha(3.5),color='r',label=r'$\alpha=+3.5$')
pl.title(r'$\Delta \tilde{y}_0$ with source flux and cluster mass',fontsize='medium')
pl.xlabel(r'Source flux at 98GHz / mJy')
pl.ylabel(r'$\Delta \tilde{y}_c$ / $10^{-4}$')
pl.scatter(1.,delta0,marker='*',s=500,color='y',zorder=1)
pl.legend() 
fig.tight_layout()

###############histogram of MUSTANG2 point source flux#######################
fig,ax=pl.subplots()
#ax.hist(np.array(madcows_flux),bins=50000,cumulative=-1,density=True,stacked=True,label='z > 0.7',histtype='step')
ax.hist(np.concatenate((other_flux,madcows_flux)),bins=50000,cumulative=-1,density=True,stacked=True,label='All clusters',histtype='step',color='k')
ax.set_xlabel('mJy/beam (MUSTANG2)')
ax.set_title('MUSTANG2 source flux densities in clusters')
ax.set_ylabel('Cumulative fraction of clusters')
ax.set_xlim(0.01,100)
ax.set_xscale('log')
#ax.legend()
ax.axvline(10.*(90./ACT150)**-0.7,c='r',ls=':') #limits of when it would have bene cut by point source mask....
ax.axvline(10.*(90./ACT150)**3.5,c='b',ls=':')
#put in the 5% effect numbers...
f=0.05
M500=2.5e14
y500c=yc_from_m_z(M500,1.)
# dy=delta0*S*A_alpha()*N_r()
S5_mp7=-y500c*f/(delta0*1e-4)/A_alpha(-0.7)/N_r(0.)*(90/ACT90)**-0.7
S5_3p5=-y500c*f/(delta0*1e-4)/A_alpha(3.5)/N_r(0.)*(90/ACT90)**3.5
ax.axvline(1.0,c='r',ls='--')
ax.axvline(0.7,c='b',ls='--')


###########################################################
######
#1.4GHz all clusters...extrapolated to delta_y0
delta_y_1p4=[]#prediced change in yc per cluster
Alpha=-0.7 #assumed spectral index
with open('cluster_centers_w_all_1.4GHz_flux.txt','r') as fh :
    lines=fh.readlines()
all_src=[]
cc=np.array(cluster_coord)
na=np.array(cluster_name)
survey=False
for ll in lines :
    if ll[0]=='#' : continue
    if ll[0]=='%': 
        if survey : 
            all_src.append({'survey':survey,'sources':sources,'clusterRA':RA,'clusterDec':Dec,'name':name})
            delta_y_1p4.append(delta_y)
        sources=[]
        delta_y=0.
        parts=ll[1:].split()
        survey=parts[-1]
        RA=15.*(float(parts[0])+float(parts[1])/60.+float(parts[2])/3600)
        Dec=txt2deg(parts[3],parts[4],parts[5])
        #see if I can match the name of the cluster from 
        index=np.where((abs(cc[:,0]-RA) < 0.1) & (abs(cc[:,1]-Dec) < 0.1))
        if len(index[0]) == 1 : 
            name=na[index]
        else :
            print('failed to match cluster ',RA,Dec)
            name='unmatched'
        continue
    p=ll.split()
    if len(p) == 0 : continue
    if survey=='NVSS':
        r=float(p[6])
        sRA=15.*(float(p[0])+float(p[1])/60+float(p[2])/3600)
        sDec=txt2deg(p[3], p[4], p[5])
        S1p4=float(p[7])
        S1p4err=0.45 #the noise does not seem to be returned..
    elif survey=='FIRST':
        r=float(p[0])
        sRA=15.*(float(p[1])+float(p[2])/60+float(p[3])/3600)
        sDec=txt2deg(p[4], p[5], p[6])
        S1p4=float(p[9])
        S1p4err=float(p[10])
    else :
        This_should_not_ever_get_here #break if something is wrong
    #import pdb ; pdb.set_trace()
    dy=delta0*S1p4*(ACT90/1.4)**Alpha*N_r(r)*A_alpha(Alpha)*1e-4
    delta_y += dy
    sources.append({'radius':r,'sRA':sRA,'sDec':sDec,'S1.4':S1p4,'S1.4err':S1p4err,'delta_y':dy})
all_src.append({'survey':survey,'sources':sources,'clusterRA':RA,'clusterDec':Dec,'name':name})
delta_y_1p4.append(delta_y)
delta_y_1p4=np.array(delta_y_1p4)
frac1p4=(cluster_y0+delta_y_1p4)/cluster_y0*100.
#and what about if the spectral index is different / varies ...
delta_y_1p4_m0p8=np.zeros(len(frac1p4))
delta_y_1p4_m0p6=np.zeros(len(frac1p4))
delta_y_1p4_m0p7to0=np.zeros(len(frac1p4))
delta_y_1p4_m0p59=np.zeros(len(frac1p4))
f=[]
n=[]
for i in np.arange(len(frac1p4)):
    for src in all_src[i]['sources'] :
        delta_y_1p4_m0p8[i]+=delta0*src['S1.4']*(ACT90/1.4)**-0.8*N_r(src['radius'])*A_alpha(-0.8)*1e-4
        delta_y_1p4_m0p6[i]+=delta0*src['S1.4']*(ACT90/1.4)**-0.6*N_r(src['radius'])*A_alpha(-0.6)*1e-4
        delta_y_1p4_m0p7to0[i]+=delta0*src['S1.4']*(ACT90/1.4)**-0.7*N_r(src['radius'])*A_alpha(-0.0)*1e-4
        delta_y_1p4_m0p59[i]+=delta0*src['S1.4']*(ACT90/1.4)**-0.59*N_r(src['radius'])*A_alpha(-0.59)*1e-4
    if all_src[i]['survey'] == 'NVSS' :
        n.append(frac1p4[i])
    else :
        f.append(frac1p4[i])
frac1p4_m0p8=(cluster_y0+delta_y_1p4_m0p8)/cluster_y0*100.
frac1p4_m0p6=(cluster_y0+delta_y_1p4_m0p6)/cluster_y0*100.
frac1p4_m0p7to0=(cluster_y0+delta_y_1p4_m0p7to0)/cluster_y0*100.
frac1p4_m0p59=(cluster_y0+delta_y_1p4_m0p59)/cluster_y0*100.

np.savez('Results.npz',all_src=all_src,M2_src=M2_src,frac1p4=frac1p4)
#read in with np.load('Results.npz',enable_pickell=True)

for i in range(len(frac1p4)):
    for src in all_src[i]['sources'] :
        if src['S1.4']*(ACT150/1.4)**-0.7 > 10. :
            print('cut cluster ',all_src[i])
'''i=0
for s in all_src[i]['sources']:
    print(3600.*np.sqrt(((s['sRA']-all_src[i]['clusterRA'])*np.cos(all_src[i]['clusterDec']*np.pi/180.))**2 + (s['sDec']-all_src[i]['clusterDec'])**2))
fig,ax=pl.subplots()
ax.hist(frac1p4,bins=50000,cumulative=-1,density=True,stacked=True,label=r'$\alpha = 0.7$',histtype='step',color='k')
ax.hist(n,bins=50000,cumulative=-1,density=True,stacked=True,label=r'NVSS',histtype='step')
ax.hist(f,bins=50000,cumulative=-1,density=True,stacked=True,label=r'FIRST',histtype='step')
ax.legend(loc='lower left')'''

##############add which sources may be extended to M2_src###################

with open('/users/sdicker/pnt_src_contamination/cluster_centers_w_all_1.4GHz_flux.txt') as fh :
    lines=fh.readlines()

ra=np.zeros(len(lines))
dec=np.zeros(len(lines))
x=np.zeros(len(lines))
y=np.zeros(len(lines))
surveyIsFirst=False
for n,ll in enumerate(lines):
    if ll[0] == '#' : continue
    if ll[0] == '%' : 
        surveyIsFirst = False if ll[-5:-1] == 'NVSS' else True
        continue
    parts = ll.split()
    if len(parts) < 6 : continue
    if surveyIsFirst :
        #print(float(parts[1]),float(parts[2])/60.,float(parts[3])/3600)
        ra[n]=15.*(float(parts[1])+float(parts[2])/60.+float(parts[3])/3600)
        dec[n]=txt2deg(parts[4],parts[5],parts[6])
        x[n]=float(parts[12])
        y[n]=float(parts[13])
    else :
        ra[n]=15.*(float(parts[0])+float(parts[1])/60.+float(parts[2])/3600)
        dec[n]=txt2deg(parts[3],parts[4],parts[5])
        x[n]= -float(parts[8][1:]) if parts[8][0] == '<' else float(parts[8])
        y[n]= -float(parts[8][1:]) if parts[8][0] == '<' else float(parts[8])

for c in M2_src:
    for s in c['sources']:
        ind=np.where(np.sqrt((ra-s['sRA'])**2+(dec-s['sDec'])**2) < 9./3600.)[0]
        if len(ind) != 1:
            print('ERROR !!!!! found : ',ind,'matches')
            s['shape1.4']=(0.,0.)
        else :
            s['shape1.4']=(x[ind[0]],y[ind[0]])

####################and some plots.................#########################

fig,ax=pl.subplots()
ax.hist(frac1p4,bins=50000,cumulative=-1,density=True,stacked=True,label=r'$\alpha = 0.7$',histtype='step',color='k')
ax.hist(frac1p4_m0p8,bins=50000,cumulative=-1,density=True,stacked=True,label=r'$\alpha = 0.8$',histtype='step',color='k',linestyle=':')
ax.hist(frac1p4_m0p6,bins=50000,cumulative=-1,density=True,stacked=True,label=r'$\alpha = 0.6$',histtype='step',color='k',linestyle='--')
ax.hist(frac1p4_m0p7to0,bins=50000,cumulative=-1,density=True,stacked=True,label=r'$\alpha = 0.7$ then flat',histtype='step',color='r',linestyle=':')
ax.set_xlabel(r'Measured $\tilde{y}_0$ / true $\tilde{y}_0$ (%)')
ax.set_title(r'FIRST / NVSS sources (1.4 GHz) extrapolated to ACT bands')
ax.set_ylabel(r'Cumulative fraction of clusters')
ax.set_xlim(70,105)
#ax.set_xscale('log')
ax.legend(loc='lower left')

#Only Abell2052 would have been (and was) cut by point source mask with this spectral index 
#where yould point source cuts come in....
y500=yc_from_m_z(2.5e14,1.)
f0p7=(y500+delta0*1e-4*10.*(ACT90/ACT150)**-0.7*N_r(0.)*A_alpha(-0.7))/y500*100
f3p5=(y500+delta0*1e-4*10.*(ACT90/ACT150)** 3.5*N_r(0.)*A_alpha(+3.5))/y500*100
ax.axvline(f0p7,c='r',ls=':') #limits of when it would have bene cut by point source mask....
ax.axvline(f3p5,c='b',ls=':')

#########THE MONEY PLOTS!!!!!#############################################
#stop
#Use mats sims to scale the sources MUSTANG2 found to delta y_c
#run the code to generate the array of spectral indexes first.
src_alpha=-0.7
d_yc=delta0*np.array(flux)*N_r(offset)*A_alpha(src_alpha)
f150=np.array(flux)*(90./150.)**src_alpha
yc_M3p8=1.3 # rough value for the 90% completeness
yc_M2p1=0.63 # rough value for mode of DR5 clusters


pl.figure()
fig,ax=pl.subplots()
ax.hist(d_yc,bins=200,histtype='step')

all_names=np.concatenate((madcows_names,other_names))
yc=np.zeros(len(all_names))
for i,n in enumerate(all_names):
    p=np.where((n == np.array(sourceName)))
    yc[i]=(yc_M2p1+np.sum(d_yc[p]))/yc_M2p1*100.

yc_cut=np.zeros(len(all_names))
for i,n in enumerate(all_names):
    p=np.where((n == np.array(sourceName)) & (f150 < 10.))
    yc_cut[i]=(yc_M2p1+np.sum(d_yc[p]))/yc_M2p1*100.


#pl.figure()
fig,ax=pl.subplots()
ax.hist(yc,bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',label='All sources')
ax.hist(yc_cut,bins=50000,cumulative=-1,density=True,stacked=True,label='<10mJy at 150GHz',histtype='step')
ax.set_xlabel('Measured y_c / true y_c (%)')
ax.set_title('MUSTANG 2 sources affect on y_c assuming fixed y_c=0.63')
ax.set_ylabel('Cumulative fraction of clusters')
ax.set_xlim(80,105)
ax.set_ylim(0,1)
#ax.set_suptitle('prelimanary - needs better cross IDs on point sources')
#ax.set_xscale('log')

##########################################################################
########center plot############
#pl.figure()
fig,ax=pl.subplots()
ax.plot(offset,flux,'x')
pl.title('90GHz Flux vs offset')
pl.xlabel('distance from fitted cluster center / arcseconds')
pl.ylabel('90GHz flux / mJy')
pl.yscale('log')
pl.xlim(0,300)

#calculate the number density of sources
bins=(0,30,90,150,210,270,300)
src_d=np.zeros(12)
od=np.zeros(12)
o=np.array(offset)
for i in range(6):
    p=np.where((o < bins[i+1]) & (o >= bins[i]))
    src_d[2*i]=len(p[0])/(bins[i+1]**2-bins[i]**2)
    src_d[2*i+1]=src_d[2*i]
    od[2*i]=bins[i]
    od[2*i+1]=bins[i+1]
src_d /= np.max(src_d)

ax2=ax.twinx()
ax2.set_ylim(0.0,1.05)
ax2.set_ylabel('Normalized source count by area')
ax2.plot(od,src_d,color='r')
#put on N_(r)
r=np.arange(0,310,10)
ax2.plot(r,N_r(r),'k')
ax2.plot(r,-N_r(r),'k:')
    

#######crude scaling to same redshift#########

ref_redshift=0.6
all_clusters=np.concatenate((other_flux,madcows_flux))
all_names=np.concatenate((other_names,madcows_names))
f=all_clusters*((1+np.array([redshifts[n] for n in all_names]))/(1+0.4))**3  

fig,ax=pl.subplots()
ax.hist(f,bins=50000,cumulative=-1,density=True,stacked=True,label='z > 0.7',histtype='step')
ax.set_xlabel('mJy/beam (MUSTANG2)')
ax.set_title('MUSTANG2 source flux densities scaled to z=%2.2f'%(ref_redshift))
ax.set_ylabel('Cumulative fraction of clusters')
ax.set_xlim(0.01,100)
ax.set_xscale('log')
#ax.legend()
ax.axvline(10.*(90/150)**-0.7,c='r',ls=':')
ax.axvline(10.*(90/150)**3.5,c='b',ls=':')

flux,num=np.histogram(other_flux,bins=bins)
mflux,mnum=np.histogram(madcows_flux,bins=bins)

if False:
    pl.clf()
    fig,ax=pl.subplots()
    h=ax.bar(np.arange(len(flux)),flux+mflux,tick_label=labels,label='madcows',width=1.0,align='edge')
    h2=ax.bar(np.arange(len(flux)),flux,tick_label=labels,label='others',width=1.0,align='edge')
    ax.legend()
    ax.set_title('histogram of total flux from point sources')
    ax.set_xlabel('mK')
    ax.set_ylabel('number of clusters')
    ax.set_ylim(0,np.max(flux+mflux))
    ax2=ax.twinx()
    ax2.set_ylim(0,np.max(flux+mflux)/np.sum(flux+mfulx))
    ax2.set_ylabel('Cumulative fraction of clusters')
    
    #pl.savefig('pnt_src_histogram.pdf')

k_b=1.3806e-23 #J/K
T_CMB=2.725
m_e=9.109e-31 #kg
c=2.998e8
sig_t=6.652e-29
nu=9e10
h=6.6261e-34

M2_beam_in_rad=140./3600.*(np.pi/180.)**2
other_flux=np.array(other_flux)
madcows_flux=np.array(madcows_flux)

x=h*nu/k_b/T_CMB
f_x=x*(np.exp(x)+1)/(np.exp(x)-1)-4 #drop relativistic part
g_x=f_x*x**4*np.exp(x)/((np.exp(x)-1)**2)
I0=2*(k_b*T_CMB)**3/h**2/c**2

mK2y=-M2_beam_in_rad/T_CMB/f_x/1000.
all_fluxes=np.concatenate((other_flux,madcows_flux))*mK2y
fig,ax=pl.subplots()
ax.plot(np.arange(len(other_flux))+1+len(madcows_flux),(other_flux+1e-1)*mK2y,'rx',label='other clusters')
ax.plot(np.arange(len(madcows_flux))+1,(madcows_flux+1e-1)*mK2y,'kx',label='madcows')
ax.plot([0,len(all_fluxes)],np.ones(2)*np.mean(all_fluxes),'g:',label='mean')
ax.plot([0,len(all_fluxes)],np.ones(2)*np.std(all_fluxes),'b:',label='Stddev')
ax.set_title('change in Y by cluster')
ax.set_ylabel('integrated comption y')
ax.set_xlabel('cluster number')
ax.set_yscale('log')
ax.legend()
ax2=ax.twinx()
ax2.set_ylabel('change in M_500 if I had Y to M')

#raise Exception('stop_right_here') #dont run this cut and paste bit...

from astropy import units as u
from astropy import coordinates as coord
import numpy as np

############latex tables################################
noise_K={'_moo0448':27.,'_moo1001':27.,
 '_moo1554':50.,'_moo2207':18.,'moo0105':41.,'moo0135':29.,
 'moo1014':23.,'moo1031':45.,'moo1046':36.,'moo1052':23.,'moo1054':40.,
 'moo1059':27.,'moo1108':21.,'moo1110':34.,'moo1142':44.,'moo1203':26.,
 'moo1322':28.,'moo1329':46.,'moo1354':44.,'moo1506':36.,
'ACT0059m0049':35.,'ACT0326m0043':30.,'Abell2052':65.,'HSC_1':71.,
'HSC_2':13.,'HSC_3':21.,'MACS0717':27.,'MACS1149':37.,'RDCS0910':24.,
 'RXJ1347':48.,'XMMJ0830p5241':18.,'rxj1053':18.,'Zwicky3146':15.}

print('\\hline\n Cluster ID & redshift   & Mass & map noise & 90\\% Completness \\\\ ')
print('          &           & $\\times 10^{14}\\mbox{M}_\\odot $ & $\\mu$K & mJy \\\\ \\hline\n')
for c in M2_src :
    dy=0
    eu,el=mass_err[c['name']]
    print(c['full_name']+'   & %.3f     & $%.2f^{\\mbox{\\tiny $+%.2f$}}_{\\mbox{\\tiny $-%.2f$}}$ &  %0.f  & %.2f '%(c['z'],c['M500c'],eu,el,noise_K[c['name']],sig90/1000.*mapnoiseJy[c['name']]) + '\\\\' )
print('\\hline \n')

########main table ALSO clculate fraction of measured yc change#####
frac=[]
print('\\hline\n & src RA & src Dec   & S1.4~GHz & S90 GHz & WISE $3.4 \mu$m & $\\alpha_\\mbox{1.4-90GHz}$  \\\\ ')
print('Cluster     &  J2000 & J2000 & mJy      & mJy     & mJy     &   \\\\ \\hline')
for c in M2_src :
    dy=0
    #print('\\hline \n\\multicolumn{2}{l}{'+c['full_name']+' ;}&  z=%.3f ;& 90\\%% Completeness=%.2f mJy'%(c['z'],sig90/1000.*mapnoiseJy[c['name']]) + '\\\\' )
    if len(c['sources']) > 0 : print(c['full_name']+' & ')
    sv='$^a$' if c['survey'] == 'NVSS' else '' 
    for s in c['sources'] :
        if s['S90'] < s['S90err']*3. :
            continue
        RA_dec=ICRS(s['sRA']*units.degree,s['sDec']*units.degree)
        if s['S1.4'] < s['S1.4err'] :
            S1p4= 2.4 if c['survey']=='NVSS' else 1.0
            str1p4= ' & $<%.2f $'%(S1p4)+sv
            s['alpha'] = np.log(s['S1.4err']/s['S90'])/np.log(1.4/90.)
        else :
            S1p4=s['S1.4']
            str1p4= ' & $%.2f\\pm %.2f $'%(s['S1.4'],s['S1.4err'])+sv
            s['alpha'] = np.log(s['S1.4']/s['S90int'])/np.log(1.4/90.)
        s['delta_y'] = delta0*1e-4*s['S90']*(ACT90/90.)**s['alpha']*N_r(s['radius'])*A_alpha(s['alpha'])
        dy += s['delta_y']
        str90 =' & $%.2f\\pm %.2f $'%(s['S90'],s['S90err'])
        if s['S500'] == '0' :
            str500= ' & -- '
        else :
            str500= ' & '+str(s['S500'])
        if len(s['extra']) >0 :
            print(s['extra'])
        print(RA_dec.ra.to_string(unit=units.hour,sep=':',precision=1,pad=True)+' & '+RA_dec.dec.to_string(sep=':',precision=1,pad=True) +str1p4 + str90 +'  & $%.3f\\pm %.3f $ & %.3f \\\\'%(s['SW1'],s['SW1err'],s['alpha']))
    frac.append((c['y0']+dy)/c['y0'])
print('\\hline')
frac=np.array(frac)*100.

fig,ax=pl.subplots()
ax.hist(frac,bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',label='M2 sources',color='k')
ax.hist(frac1p4_m0p59,bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',label=r'Extrapolation from 1.4 GHz ($\alpha=-0.59$)',color='r',linestyle=':')
ax.hist(frac1p4,bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',label=r'Extrapolation from 1.4 GHz ($\alpha=-0.70$)',color='b',linestyle=':')
ax.set_xlabel(r'Measured $\tilde{y}_0$ / true $\tilde{y}_0$ (%)')
ax.set_title(r'The effect on $\tilde{y}_0$ of sources seen by MUSTANG 2')
ax.set_ylabel(r'Cumulative fraction of clusters')
ax.set_xlim(70,105)
ax.set_ylim(0,1.)
ax.legend(loc='lower left')

##################Text file of all sources###############################

with open('M2_src_SED.txt','w') as fh :
    fh.write('''#Sources, flux densities and clusters. Cross IDs are found with a search radius of the largest of 9 arcsec or the resolution of the survey. The 1.4 GHz flux densities are from FIRST (White et al. 1997) exceptthose marked?which are from NVSS (Condon et al. 1998); 28.5GHz data are from Coble et al. (2007); 8.5 and 4.9 GHz data are from Lin et al. (2009); the 74 MHz data is from the VLA Low-frequency Sky Survey(Cohen et al. 2007).\n''')
#Fields with a dash indicate no counterpart found at that frequency\n
#alpha is the spectral index calculated between 1.4 and 90 GHz\n
    fh.write('#################################################################################################################################################################################################################################################################################################################################\n')
    fh.write('''#Cluster           RA_deg    Dec_deg   S74      S74_err   S1.4     S1.4_err  S1.4_src  S4.9     S4.9_err  S8.5     S8.5_err  S28.5    S28.5_err S90.0    S90.0_err S90_int  S90ierr   S250     S250_err  S350     S350_err  S500     S500_err  SW1      SW1_err   SW2      SW2_err   SW3      SW3_err   SW4      SW4_err    alpha   \n''')
    fh.write('''#                  J2000     J2000     mJy      mJy       mJy      mJy                 mJy      mJy       mJy      mJy       mJy      mJy       mJy      mJy       mJy      mJy       mJy      mJy       mJy      mJy       mJy      mJy       mJy      mJy       mJy      mJy       mJy      mJy       mJy      mJy              \n''')
    for cluster in M2_src :
        for s in cluster['sources'] :
            no_data='-        -         '
            str28p5=str8p5=str4p9=str74=no_data
            for e in s['extra'] :
                if e[2] == 28.5 : str28p5 = '%-8.3f %-7.3f   '%(e[0],e[1])
                if 8. < e[2] < 9. : str8p5 = '%-8.3f %-7.3f   '%(e[0],e[1])
                if 4.5 < e[2] < 5. : str4p9 = '%-8.3f %-7.3f   '%(e[0],e[1])
                if e[2] < 0.075 : str74 = '%-8.3f %-7.3f   '%(e[0],e[1])
                
            fh.write('%-17s  %-7.3f   % -8.3f  '%(cluster['full_name'],s['sRA'],s['sDec']))
            fh.write(str74)
            fh.write('%-8.3f %-7.3f   %-5s     '%(0 if s['S1.4']<=0 else s['S1.4'],s['S1.4err'],cluster['survey']))
            fh.write(str4p9+str8p5+str28p5)
            fh.write('%-8.3f %-7.3f   %-8.3f %-7.3f   '%(s['S90'],s['S90err'],s['S90int'],s['S90err']*s['S90int']/s['S90']))
            if s['S250err'] <= 0 :
                fh.write(no_data+no_data+no_data)
            else:
                fh.write('%-8.3f %-7.3f   '%(0 if s['S250']<=0 else s['S250'],s['S250err']))
                fh.write('%-8.3f %-7.3f   '%(0 if s['S350']<=0 else s['S350'],s['S350err']))
                fh.write('%-8.3f %-7.3f   '%(0 if s['S500']<=0 else s['S500'],s['S500err']))
            if s['SW1err'] <=0 :
                fh.write(no_data+no_data+no_data+no_data)
            else :
                fh.write('%-8.3f %-7.3f   '%(0 if s['SW1']<=0 else s['SW1'],s['SW1err']))
                fh.write('%-8.3f %-7.3f   '%(0 if s['SW2']<=0 else s['SW2'],s['SW2err']))
                fh.write('%-8.3f %-7.3f   '%(0 if s['SW3']<=0 else s['SW3'],s['SW3err']))
                fh.write('%-8.3f %-7.3f   '%(0 if s['SW4']<=0 else s['SW4'],np.abs(s['SW4err'])))
            fh.write(' % -7.3f \n'%(s['alpha']))


########################################################################
#raise Exception('stop here')
#with open('/users/sdicker/pnt_src_contamination/pnt_src_in_clusters_w_nvss.txt','r') as fh :
#    lines=fh.readlines()
#src_alpha=np.zeros(len(offset))-0.7 #default spectral index of -0.7
#nvss=np.zeros(len(flux))
#li=0
print('\\hline\n RA & Dec & 90GHz & 1.4~GHz & alpha \\\\\n\\hline')
for ll in range(0):#,len(lines)):
    if lines[ll][0] == '#':
        src=lines[ll][1:-1]
        #if new_src == 1 : 
        print('\\hline \n '+src+' & -- & -- & -- & --\\\\')
        #new_src=1
        continue
    parts=lines[ll].split()
    c=ICRS(float(parts[0])*units.degree,float(parts[1])*units.degree)
    S90=float(parts[2])*56./73.*1000.
    if len(parts) == 3 :
        si='--'
        S1p4='--'
    else :
        S1p4=float(parts[3])*1000.
        nvss[li]=S1p4
        si=np.log(S90/S1p4)/np.log(90./1.4)
        src_alpha[li]=si
    print(RA_dec.ra.to_string(unit=units.hour,sep=':')+' & '+str(c.dec) + ' & ' + repr(S90) + ' & ' + repr(S1p4) + ' & ' + repr(si) + '\\\\')
    li += 1 
print('\\\\hline\n')


###############SED plots###############################

nx=2
ny=4
figx=8.5
figy=11
nf=nx*ny+1
c=3e8/1e9
kb=1.3806e-23
h=6.626e-34
frange=(0.1,1e5)
tags=('S1.4','S250','S350','S500','SW1','SW2','SW3','SW4')
colours=('r', 'b'  ,'b'   ,'b'   ,'m'   ,'m'   ,'m'   ,'m')
tagFreq={'S1.4':1.4,'S250':c*1e6/250.,'S350':c*1e6/350.,'S500':c*1e6/500.,'SW1':c*1e6/3.4,'SW2':c*1e6/4.6,'SW3':c*1e6/12.,'SW4':c*1e6/22.}
rfreq=np.array((0.2,10,100,150))
dfreq=np.array((75,1e5))
Tb=40.
nu=90e9
norm90=2.*h*nu**3/3e8**2/(np.exp(h*nu/kb/Tb)-1)
bbfreq=10**(np.arange(1,50)/10)*1e9
bbamp= 2.*h*bbfreq**3/3e8**2/(np.exp(h*bbfreq/kb/Tb)-1)/norm90
gi=np.where(bbamp > 0.1)
bbfreq=bbfreq[gi] ; bbamp=bbamp[gi]
Tb=300.
norm90=2.*h*nu**3/3e8**2/(np.exp(h*nu/kb/Tb)-1)
bbfreq2=10**(np.arange(1,50)/10)*1e9
bbamp2= 2.*h*bbfreq2**3/3e8**2/(np.exp(h*bbfreq2/kb/Tb)-1)/norm90
gi=np.where(bbamp2 > 0.1)
bbfreq2=bbfreq2[gi] ; bbamp2=bbamp2[gi]

nf=1
save_count=1
#pl.close('all')
fig=pl.figure(figsize=(figx,figy))
page1=('MOO J0448-1705','MACS J0717.5+3745','Abell 2052','RX J1347.5-1145','MACS J1149.5+2223')
skip=('Zwicky3146')
jump=0

for C in M2_src :
    #if not C['full_name'] in page1 : continue
    if not C['name'] in skip : continue #put all Zwicky plots on same page....
    #
    if len(C['sources']) == 0 : continue
    for s in C['sources']:
        jump +=1
        #if jump == 1 : continue
        if s['S90'] < 3*s['S90err'] : 
            print('source is less than 3 sigma',C['name'])
            continue
        if nf > nx*ny :
            pl.tight_layout()
            #pl.savefig('SED'+repr(save_count)+'.pdf') ; save_count+=1
            fig=pl.figure(figsize=(figx,figy))
            nf=1
        ax=fig.add_subplot(ny,nx,nf)
        ax.plot(rfreq,s['S90int']*(rfreq/90.)**s['alpha'],ls=':',color='r')
        ax.set_xscale('log')
        ax.set_yscale('log')
    
        #flx=[s['S90']]; err=[s['S90err']] ; freq=[90.] #fluxes
        #ulf=[] ; ule=[] ; ulfreq=[] #upper limits
        for tn,t in enumerate(tags):
            if s[t+'err'] > 0. : #check for coverage
                if s[t] > 0 : #have measurement
                    ax.errorbar(tagFreq[t],s[t],yerr=s[t+'err'],color=colours[tn],linestyle='',ms=8,marker='.')
                else :    #upper limit :
                    ax.errorbar(tagFreq[t],-s[t],yerr=((abs(s[t+'err'])/1.5,),(0,)),color=colours[tn],linestyle='',ms=6,marker='v')
                    #ulf.append(-s[t] )
                    #ule.append(s[t+'err'])
                    #ulfreq.append(tagFreq[t])
        for e in s['extra']:#put in extras
            ax.errorbar(e[2],e[0],yerr=e[1],color='k',linestyle='',ms=8,marker='.')
        #ax.plot(dfreq,s['S90']/10.*(dfreq/90.)**1.5,ls=':',color='b')
        #ax.plot(dfreq,s['S90']*(dfreq/90.)**1.5,ls='--',color='b')
        ax.plot(bbfreq/1e9,bbamp*s['S90']/5.,ls='--',color='c')
        #ax.plot(bbfreq2/1e9,bbamp2*s['S90']/10,ls='--',color='c')
        if s['S90int'] > s['S90'] :
            m_err=s['S90err']*s['S90int']/s['S90']
            ax.errorbar(90.,s['S90int'],yerr=m_err,color='y',linestyle='',ms=12,marker='.')
        ax.errorbar(90.,s['S90'],yerr=s['S90err'],color='g',linestyle='',ms=12,marker='.')
        RA_dec=ICRS(s['sRA']*units.degree,s['sDec']*units.degree)
        sn='J'+RA_dec.ra.to_string(unit=units.hour,sep=':',precision=1,pad=True)+RA_dec.dec.to_string(sep=':',precision=0,pad=True,alwayssign=True)
        #ax.errorbar(freq,flx,yerr=err,color='k',linestyle='',ms=6,marker='.')
        #ax.errorbar(ulfreq,ulf,yerr=ule,color='k',linestyle='',ms=6,lolims=True,marker='v')
        #match with hand IDL fits - should be done right at start......
        '''hand_ra=[] ; hand_dec=[]
        for hand in IDLfits[C['name']] : 
            hand_ra.append(hand[6])
            hand_dec.append(hand[7])
        ind=np.where((abs(np.array(hand_ra)-s['sRA'])+abs(np.array(hand_dec)-s['sDec'])) < 15./3600.)[0]
        if len(ind) != 1 :
            if len(ind) == 0 : 
                print('no match found for ',C['name'])
            else :
                print('more than 1 match found for ',C['name'])
            print(hand_ra,s['sRA'],hand_dec,s['sDec'])
            raise Exception('throw a wobbly')
        hand=IDLfits[C['name']][ind[0]]
        area=hand[2]*hand[4]
        if area > 12*12 : #source is extended
            ax.errorbar(90.,hand[0]*area*1000./144.,yerr=hand[1]*area*1000.,color='b',linestyle='',ms=12,marker='.')
        ax.errorbar(90.,hand[0]*1000,yerr=hand[1]*1000,color='m',linestyle='',ms=12,marker='.')'''
        #plot integrated flux if different
        ax.set_xlabel('frequency / GHz',size=10)
        #ax.set_title(C['full_name'],size=14)
        ax.text(0.5,0.7,C['full_name'],transform=ax.transAxes,ha='center')
        ax.text(0.5,0.87,sn,transform=ax.transAxes,ha='center')
        #if nf % 2 : 
        ax.set_ylabel('Flux / mJy',size=10)
        ax.set_xlim(frange)
        ax.minorticks_on()
        ax.tick_params(axis='x',which='minor',direction='out') 
        pl.grid(which='major') 
        nf+=1
#well that wa a lot
pl.tight_layout()
#pl.savefig('SED'+repr(save_count)+'.pdf') ; save_count+=1
#
nf=1
save_count=1
#pl.close('all')
#fig=pl.figure(figsize=(figx,figy))

#page1=('MOO 0448-1705','MACS J0717.5+3745','Abell 2052','RXJ 1347.5-1145','MACS J1149.5+2223')
page1=('Abell 2052')
fig=pl.figure()
nx=ny=1

skip=('Zwicky3146')
jump=0

for C in M2_src :
    if not C['full_name'] in page1 : continue
    #if not C['name'] in skip : continue #put all Zwicky plots on same page....
    #
    if len(C['sources']) == 0 : continue
    for s in C['sources']:
        jump +=1
        if jump == 1 : continue
        if s['S90'] < 3*s['S90err'] : 
            print('source is less than 3 sigma',C['name'])
            continue
        if nf > nx*ny :
            pl.tight_layout()
            #pl.savefig('SED'+repr(save_count)+'.pdf') ; save_count+=1
            fig=pl.figure(figsize=(figx,figy))
            nf=1
        ax=fig.add_subplot(ny,nx,nf)
        ax.plot(rfreq,s['S90int']*(rfreq/90.)**s['alpha'],ls=':',color='r')
        ax.set_xscale('log')
        ax.set_yscale('log')
    
        #flx=[s['S90']]; err=[s['S90err']] ; freq=[90.] #fluxes
        #ulf=[] ; ule=[] ; ulfreq=[] #upper limits
        for tn,t in enumerate(tags):
            if s[t+'err'] > 0. : #check for coverage
                if s[t] > 0 : #have measurement
                    ax.errorbar(tagFreq[t],s[t],yerr=s[t+'err'],color=colours[tn],linestyle='',ms=8,marker='.')
                else :    #upper limit :
                    ax.errorbar(tagFreq[t],-s[t],yerr=((abs(s[t+'err'])/1.5,),(0,)),color=colours[tn],linestyle='',ms=6,marker='v')
                    #ulf.append(-s[t] )
                    #ule.append(s[t+'err'])
                    #ulfreq.append(tagFreq[t])
        for e in s['extra']:#put in extras
            ax.errorbar(e[2],e[0],yerr=e[1],color='k',linestyle='',ms=8,marker='.')
        #ax.plot(dfreq,s['S90']/10.*(dfreq/90.)**1.5,ls=':',color='b')
        #ax.plot(dfreq,s['S90']*(dfreq/90.)**1.5,ls='--',color='b')
        ax.plot(bbfreq/1e9,bbamp*s['S90']/5.,ls='--',color='c')
        #ax.plot(bbfreq2/1e9,bbamp2*s['S90']/10,ls='--',color='c')
        if s['S90int'] > s['S90'] :
            m_err=s['S90err']*s['S90int']/s['S90']
            ax.errorbar(90.,s['S90int'],yerr=m_err,color='y',linestyle='',ms=12,marker='.')
        ax.errorbar(90.,s['S90'],yerr=s['S90err'],color='g',linestyle='',ms=12,marker='.')
        RA_dec=ICRS(s['sRA']*units.degree,s['sDec']*units.degree)
        sn=RA_dec.ra.to_string(unit=units.hour,sep=':',precision=1,pad=True)+RA_dec.dec.to_string(sep=':',precision=0,pad=True,alwayssign=True)
        #ax.errorbar(freq,flx,yerr=err,color='k',linestyle='',ms=6,marker='.')
        #ax.errorbar(ulfreq,ulf,yerr=ule,color='k',linestyle='',ms=6,lolims=True,marker='v')
        #match with hand IDL fits - should be done right at start......
        '''hand_ra=[] ; hand_dec=[]
        for hand in IDLfits[C['name']] : 
            hand_ra.append(hand[6])
            hand_dec.append(hand[7])
        ind=np.where((abs(np.array(hand_ra)-s['sRA'])+abs(np.array(hand_dec)-s['sDec'])) < 15./3600.)[0]
        if len(ind) != 1 :
            if len(ind) == 0 : 
                print('no match found for ',C['name'])
            else :
                print('more than 1 match found for ',C['name'])
            print(hand_ra,s['sRA'],hand_dec,s['sDec'])
            raise Exception('throw a wobbly')
        hand=IDLfits[C['name']][ind[0]]
        area=hand[2]*hand[4]
        if area > 12*12 : #source is extended
            ax.errorbar(90.,hand[0]*area*1000./144.,yerr=hand[1]*area*1000.,color='b',linestyle='',ms=12,marker='.')
        ax.errorbar(90.,hand[0]*1000,yerr=hand[1]*1000,color='m',linestyle='',ms=12,marker='.')'''
        #plot integrated flux if different
        ax.set_xlabel('frequency / GHz',size=10)
        #ax.set_title(C['full_name'],size=14)
        ax.text(0.5,0.7,C['full_name'],transform=ax.transAxes,ha='center')
        ax.text(0.5,0.87,sn,transform=ax.transAxes,ha='center')
        #if nf % 2 : 
        ax.set_ylabel('Flux / mJy',size=10)
        ax.set_xlim(frange)
        ax.minorticks_on()
        ax.tick_params(axis='x',which='minor',direction='out') 
        pl.grid(which='major') 
        nf+=1
#well that wa a lot
pl.tight_layout()
#pl.savefig('SED'+repr(save_count)+'.pdf') ; save_count+=1
#

###########Latex table######################

print('\\hline\n & src RA & src Dec   & S1.4~GHz & S90 GHz & WISE $3.4 \mu$m & $\\alpha_\\mbox{1.4-90GHz}$  \\\\ ')
print('Cluster     &  J2000 & J2000 & mJy      & mJy     & mJy     &   \\\\ \\hline')
for c in M2_src :
    dy=0
    if len(c['sources']) > 0 : print(c['full_name']+' ')
    sv='$^a$' if c['survey'] == 'NVSS' else '' #flag for survey
    for s in c['sources'] :
        if s['S90'] < s['S90err']*4. :
            continue
        RA_dec=ICRS(s['sRA']*units.degree,s['sDec']*units.degree)
        if s['S1.4'] < s['S1.4err'] :
            S1p4= 2.4 if c['survey']=='NVSS' else 1.0
            str1p4= ' & $<%.2f $'%(S1p4)+sv
        else :
            S1p4=s['S1.4']
            str1p4= ' & $%.2f\\pm %.2f $ '%(s['S1.4'],s['S1.4err'])+sv
        #s['delta_y'] = delta0*1e-4*s['S90']*(ACT90/90.)**s['alpha']*N_r(s['radius'])*A_alpha(s['alpha'])
        str90 =' & $%.2f\\pm %.2f $'%(s['S90int'],s['S90err']*s['S90int']/s['S90'])
        if s['S500err'] < 0 :
            str500= ' & -- '
        else :
            if s['S500'] > 0 :
                str500= ' & $%.2f\\pm %.2f $ '%(s['S500'],s['S500err']) 
            else :
                str500=' & $<%.2f $ '%(s['S500err'])
        str28p5=' & -- ' #BIMA
        str4p9= ' & -- '
        str8p5= ' & -- '
        str74= ' & -- '
        for e in s['extra'] :
            if e[2] == 28.5 : str28p5 = ' & $%.2f\\pm %.2f $ '%(e[0],e[1])
            if 8. < e[2] < 9. : str8p5 = ' & $%.2f\\pm %.2f $ '%(e[0],e[1])
            if 4.5 < e[2] < 5. : str4p9 = ' & $%.2f\\pm %.2f $ '%(e[0],e[1])
            if e[2] < 0.075 : str74 = ' & $%.2f\\pm %.2f $ '%(e[0],e[1])
        if s['SW1err'] < 0 :
            strW1=' & -- '
        else :
            if s['SW1'] > 0 :
                strW1='  & $%.3f\\pm %.3f $ '%(s['SW1'],s['SW1err'])
            else :
                strW1=' & $<%.3f $ '%(s['SW1err']) 
        print(' & '+RA_dec.ra.to_string(unit=units.hour,sep=':',precision=1,pad=True)+' & '+RA_dec.dec.to_string(sep=':',precision=1,pad=True)+ str74 +str1p4 + str4p9 + str8p5 + str28p5 +str90 + str500+strW1+' & %.3f \\\\'%(s['alpha']))
        #print(RA_dec.ra.to_string(unit=units.hour,sep=':',precision=1,pad=True)+' & '+RA_dec.dec.to_string(sep=':',precision=1,pad=True) +str90 + ' & %.3f \\\\'%(s['alpha']))
print('\\hline')

#######################################
#############All ACT sources...########################################

from astropy.io import fits
from astropy.wcs import WCS
import numpy as np
from astropy import units as u
from astropy.coordinates import SkyCoord

outdir='/users/sdicker/pnt_src_contamination/'
fh=fits.open('/users/sdicker/madcows_n_act/DR5_cluster-catalog_v1.0b2.fits')
DR5=fh[1].data

no_coverage=[]
not_in_FIRST=[] #list of clusters to later search NVSS
DR5_w_src=[]
search_rad=300./3600 #in degrees

#fits files for working out if cluster had coverage when there is no match
first_N=fits.open('/home/scratch/sdicker/FIRST/coverage-north-3arcmin-14dec17.fits')
first_S=fits.open('/home/scratch/sdicker/FIRST/coverage-south-3arcmin-14dec17.fits')
#Header stuff to get pixels/coverage
w_N=WCS(first_N[0].header)
w_S=WCS(first_S[0].header)
fN=first_N[0].data
fS=first_S[0].data

src=fits.open('/home/scratch/sdicker/FIRST/first_14dec17.fits')
src_hdr=src[0].header
src=src[1].data

for cc in range(len(DR5)): #loop through all ACT clusters....
    r2=((src['RA']-DR5['RAdeg'][cc])*np.cos(DR5['decDeg'][cc]*np.pi/180.))**2+(src['DEC']-DR5['decDeg'][cc])**2
    in_cluster=np.where(r2 < search_rad**2)
    if len(in_cluster[0]) > 0 : #have found match, add to list
        sources=[]
        for ss in in_cluster[0] :
            sources.append({'RA':src['RA'][ss],'dec':src['DEC'][ss],
                    'flux_mJy':src['FINT'][ss],'flux_err':src['RMS'][ss],
                            'radius_arcsec':np.sqrt(r2[ss])*3600,
                            'shape':(src['MAJOR'][ss],src['MINOR'][ss])})
        DR5_w_src.append({'name':DR5['name'][cc],'RA':DR5['RAdeg'][cc],
                              'dec':DR5['decDeg'][cc],'z':DR5['redshift'][cc],
                              'index_in_cat':cc,'M500':DR5['M500'][cc],
                          'tile':DR5['tileName'][cc],
                              'fixed_y_c':DR5['fixed_y_c'][cc],'sources':sources,
                              'in_FIRST':True,'dy_c':0.0})
    else : #check for coverage
        coord=w_N.world_to_array_index(SkyCoord(DR5['RAdeg'][cc],DR5['decDeg'][cc],unit='deg',frame='fk5'))
        if 0 <= coord[0] < fN.shape[0] and 0 <= coord[1] < fN.shape[1]:
            rms=fN[coord] #cluster location is on N coverage map
        else :
            coord=w_S.world_to_array_index(SkyCoord(DR5['RAdeg'][cc],DR5['decDeg'][cc],unit='deg',frame='fk5'))
            if 0 <= coord[0] < fS.shape[0] and 0 <= coord[1] < fS.shape[1]:
                rms=fS[coord] #cluster location is on S coverage map
            else :
                rms=0.
        if rms > 0 : #was in first but no sources located - add to list
            DR5_w_src.append({'name':DR5['name'][cc],'RA':DR5['RAdeg'][cc],
                              'dec':DR5['decDeg'][cc],'z':DR5['redshift'][cc],
                              'index_in_cat':cc,'M500':DR5['M500'][cc],
                              'tile':DR5['tileName'][cc],
                              'fixed_y_c':DR5['fixed_y_c'][cc],'sources':[],
                              'in_FIRST':True,'dy_c':0.0})
        else : #add to list to check later for NVSS
            not_in_FIRST.append(cc)
            '''DR5_w_src.append({'name':DR5['name'][cc],'RA':DR5['RAdeg'][cc],
                              'dec':DR5['decDeg'][cc],'z':DR5['redshift'][cc],
                              'index_in_cat':cc,'M500':DR5['M500'][cc],
                              'tile':DR5['tileName'][cc],
                              'fixed_y_c':DR5['fixed_y_c'][cc],'sources':[],
                              'in_FIRST':False,'dy_c':0.0})'''
#np.savez(outdir+'DR5_n_FIRST_matches.npz',DR5_w_src=DR5_w_src,not_in_FIRST=not_in_FIRST) 
#got 2138 clusters.......1954have sources with a total of 6258 sources

DR5_offset_src=[]
cOff=20./60.
for cc in range(len(DR5)): #loop through and look at how common sources are ....
    r2=((src['RA']-DR5['RAdeg'][cc]-cOff)*np.cos(DR5['decDeg'][cc]*np.pi/180.))**2+(src['DEC']-DR5['decDeg'][cc])**2
    in_cluster=np.where(r2 < search_rad**2)
    if len(in_cluster[0]) > 0 : #have found match, add to list
        sources=[]
        for ss in in_cluster[0] :
            sources.append({'RA':src['RA'][ss],'dec':src['DEC'][ss],
                    'flux_mJy':src['FINT'][ss],'flux_err':src['RMS'][ss],
                            'radius_arcsec':np.sqrt(r2[ss])*3600,
                            'shape':(src['MAJOR'][ss],src['MINOR'][ss])})
        DR5_offset_src.append({'name':DR5['name'][cc],'RA':DR5['RAdeg'][cc],
                              'dec':DR5['decDeg'][cc],'z':DR5['redshift'][cc],
                              'index_in_cat':cc,'M500':DR5['M500'][cc],
                          'tile':DR5['tileName'][cc],
                              'fixed_y_c':DR5['fixed_y_c'][cc],'sources':sources,
                              'in_FIRST':True,'dy_c':0.0})
    else : #check for coverage
        coord=w_N.world_to_array_index(SkyCoord(DR5['RAdeg'][cc]+cOff,DR5['decDeg'][cc],unit='deg',frame='fk5'))
        if 0 <= coord[0] < fN.shape[0] and 0 <= coord[1] < fN.shape[1]:
            rms=fN[coord] #cluster location is on N coverage map
        else :
            coord=w_S.world_to_array_index(SkyCoord(DR5['RAdeg'][cc]+cOff,DR5['decDeg'][cc],unit='deg',frame='fk5'))
            if 0 <= coord[0] < fS.shape[0] and 0 <= coord[1] < fS.shape[1]:
                rms=fS[coord] #cluster location is on S coverage map
            else :
                rms=0.
        if rms > 0 : #was in first but no sources located - add to list
            DR5_offset_src.append({'name':DR5['name'][cc],'RA':DR5['RAdeg'][cc],
                              'dec':DR5['decDeg'][cc],'z':DR5['redshift'][cc],
                              'index_in_cat':cc,'M500':DR5['M500'][cc],
                              'tile':DR5['tileName'][cc],
                              'fixed_y_c':DR5['fixed_y_c'][cc],'sources':[],
                              'in_FIRST':True,'dy_c':0.0})
#        else : 
            '''DR5_offset_src.append({'name':DR5['name'][cc],'RA':DR5['RAdeg'][cc],
                              'dec':DR5['decDeg'][cc],'z':DR5['redshift'][cc],
                              'index_in_cat':cc,'M500':DR5['M500'][cc],
                              'tile':DR5['tileName'][cc],
                              'fixed_y_c':DR5['fixed_y_c'][cc],'sources':[],
                              'in_FIRST':False,'dy_c':0.0}'''
# found 2126 clusters still in the footprint with a 20' offset.
# 1707 of them had sources with a total of 4270 sources 
# => overdensity of sources in clusters of 46% (but only 14% for clusters/offcluster regions with or wothout a source.
zbins=np.arange(0,1.2,0.1)
off_nsrc=np.zeros(len(zbins))
off_ncluster=np.zeros(len(zbins))
for c in DR5_offset_src:
    zind=np.where(c['z'] > zbins)[0][-1]
    off_nsrc[zind] += len(c['sources'])
    off_ncluster[zind]+=1
on_nsrc=np.zeros(len(zbins))
on_ncluster=np.zeros(len(zbins))
for c in DR5_w_src:
    zind=np.where(c['z'] > zbins)[0][-1]
    on_nsrc[zind] += len(c['sources'])
    on_ncluster[zind]+=1
ave_off=off_nsrc/off_ncluster
ave_on= on_nsrc/on_ncluster
    

#%run analysis_script
alpha=-0.7
z0to0p4=[]
z0p4to0p7=[]
z0p7to1p0=[]
z_1p0=[]
#DR5_w_src=(np.load('DR5_n_FIRST_matches.npz',allow_pickle=True))['DR5_w_src']
for cluster in DR5_w_src :
    cluster['dy_c']=0. #reset value from past calculations
    for src in cluster['sources']:
        f90=src['flux_mJy']*(ACT90/1.4)**alpha
        cluster['dy_c'] += delta0*f90*N_r(src['radius_arcsec'])*A_alpha(alpha)
    z=cluster['z']
    if z < 0.4 :
        z0to0p4.append(cluster['fixed_y_c']/(cluster['fixed_y_c']-cluster['dy_c'])*100)
    elif z < 0.7 :
        z0p4to0p7.append(cluster['fixed_y_c']/(cluster['fixed_y_c']-cluster['dy_c'])*100)
    elif z < 1.0 : 
        z0p7to1p0.append(cluster['fixed_y_c']/(cluster['fixed_y_c']-cluster['dy_c'])*100)
    else :
        z_1p0.append(cluster['fixed_y_c']/(cluster['fixed_y_c']-cluster['dy_c'])*100)

fig,ax=pl.subplots()
#ax.hist(frac,bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',label='M2 sources',color='k')
ax.hist(z0to0p4,bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',color='k',linestyle='-')
ax.plot((0,1),(0,0),label=r'($\alpha=-0.7$) z < 0.4',color='k',linestyle='-')
ax.hist(z0p4to0p7,bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',color='m',linestyle=':')
ax.plot((0,1),(0,0),label=r'($\alpha=-0.7$) 0.4 <= z < 0.7',color='m',linestyle=':')
ax.hist(z0p7to1p0,bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',color='g',linestyle='-.')
ax.plot((0,1),(0,0),label=r'($\alpha=-0.7$) 0.7 <= z < 1.0',color='g',linestyle='-.')
ax.hist(z_1p0,bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',color='b',linestyle='--')
ax.plot((0,1),(0,0),label=r'($\alpha=-0.7$) z >= 1.0',color='b',linestyle='--')
#ax.hist(frac1p4_m0p59,bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',label=r'M2 clusters from 1.4 GHz ($\alpha=-0.59$)',color='r',linestyle=':')
#ax.hist(frac1p4,bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',label=r'M2 clusters from 1.4 GHz ($\alpha=-0.70$)',color='b',linestyle=':')
ax.set_xlabel(r'Measured $\tilde{y}_0$ / true $\tilde{y}_0$ (%)')
ax.set_title(r'Redshift dependency of the effect on $\tilde{y}_0$ of FIRST sources')
ax.set_ylabel(r'Cumulative fraction of clusters')
ax.set_xlim(70,110)
ax.set_ylim(0,1.)
ax.legend(loc='lower left')

frac_DR5_p6=np.zeros(len(DR5_w_src))
frac_DR5_p7=np.zeros(len(DR5_w_src))
frac_DR5_p8=np.zeros(len(DR5_w_src))
frac_DR5_p7p0=np.zeros(len(DR5_w_src))
for cc,cluster in enumerate(DR5_w_src) :
    #cluster['dy_c']=0. #reset value from past calculations
    for src in cluster['sources']:
        f90=src['flux_mJy']*(ACT90/1.4)**-0.6
        frac_DR5_p6[cc] += delta0*f90*N_r(src['radius_arcsec'])*A_alpha(-0.6)#/cluster['fixed_y_c']
        f90=src['flux_mJy']*(ACT90/1.4)**-0.7
        frac_DR5_p7[cc] += delta0*f90*N_r(src['radius_arcsec'])*A_alpha(-0.7)#/cluster['fixed_y_c']
        frac_DR5_p7p0[cc] += delta0*f90*N_r(src['radius_arcsec'])*A_alpha(0.0)#/cluster['fixed_y_c']
        f90=src['flux_mJy']*(ACT90/1.4)**-0.8
        frac_DR5_p8[cc] += delta0*f90*N_r(src['radius_arcsec'])*A_alpha(-0.8)#/cluster['fixed_y_c']
    frac_DR5_p6[cc]=cluster['fixed_y_c']/(cluster['fixed_y_c']-frac_DR5_p6[cc])*100
    frac_DR5_p7[cc]=cluster['fixed_y_c']/(cluster['fixed_y_c']-frac_DR5_p7[cc])*100
    frac_DR5_p8[cc]=cluster['fixed_y_c']/(cluster['fixed_y_c']-frac_DR5_p8[cc])*100
    frac_DR5_p7p0[cc]=cluster['fixed_y_c']/(cluster['fixed_y_c']-frac_DR5_p7p0[cc])*100

fig,ax=pl.subplots()
ax.hist(frac_DR5_p7,bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',color='k',linestyle='-')
pl.plot((0,0),(1,2),label=r'($\alpha=-0.7$)',color='k',linestyle='-')
ax.hist(frac_DR5_p6,bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',color='k',linestyle=':')
pl.plot((0,0),(1,2),label=r'($\alpha=-0.6$)',color='k',linestyle=':')
ax.hist(frac_DR5_p8,bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',color='k',linestyle='--')
pl.plot((0,0),(1,2),label=r'($\alpha=-0.8$)',color='k',linestyle='--')
ax.hist(frac_DR5_p7p0,bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',color='r',linestyle='-')
pl.plot((0,0),(1,2),label=r'($\alpha=-0.7$ then 0)',color='r',linestyle='-')
ax.set_xlabel(r'Measured $\tilde{y}_0$ / true $\tilde{y}_0$ (%)')
ax.set_title(r'The effect on $\tilde{y}_0$ of FIRST sources')
ax.set_ylabel(r'Cumulative fraction of clusters')
ax.set_xlim(70,110)
ax.set_ylim(0,1.)
ax.legend(loc='lower left')

alpha=-0.68
zbins=np.arange(0.,1.4,0.1)
dr5_n_in_bin=np.zeros(len(zbins))
dr5_dy_c=[]
for i in np.arange(len(zbins)) : dr5_dy_c.append([]) #create list of lists 
dr5_frac=[]
for i in np.arange(len(zbins)) : dr5_frac.append([]) #same for frac change
dr5_frac_flat=[]
for cluster in DR5_w_src :
    cluster['dy_c']=0. #reset value from past calculations
    for src in cluster['sources']:
        f90=src['flux_mJy']*(ACT90/1.4)**alpha
        cluster['dy_c'] += delta0*f90*N_r(src['radius_arcsec'])*A_alpha(alpha)
    zind=np.where(cluster['z'] > zbins)[0][-1]
    dr5_n_in_bin[zind] += 1
    dr5_dy_c[zind].append(cluster['dy_c'])
    dr5_frac[zind].append(cluster['fixed_y_c']/(cluster['fixed_y_c']-cluster['dy_c'])*100) #note the y_c values here should include dy already so use inverse
    dr5_frac_flat.append(cluster['fixed_y_c']/(cluster['fixed_y_c']-cluster['dy_c'])*100)

###############################MCXC########################################
#########READ IN DATA######################################################

outdir='/users/sdicker/pnt_src_contamination/'
with open('/home/scratch/sdicker/FIRST/mcxc.dat') as fh:
    mcxc_lines=fh.readlines()


#fits files for working out if cluster had coverage when there is no match
first_N=fits.open('/home/scratch/sdicker/FIRST/coverage-north-3arcmin-14dec17.fits')
first_S=fits.open('/home/scratch/sdicker/FIRST/coverage-south-3arcmin-14dec17.fits')
#Header stuff to get pixels/coverage
w_N=WCS(first_N[0].header)
w_S=WCS(first_S[0].header)
fN=first_N[0].data
fS=first_S[0].data
#load first catalog
src=fits.open('/home/scratch/sdicker/FIRST/first_14dec17.fits')
src_hdr=src[0].header
src=src[1].data

from astropy.cosmology import Planck13 as cosmo
from nemo import signals

tab_from_matt=QTable.read('/users/sdicker/pnt_src_contamination/Q-MCXC/MCXC_withQ.fits')
tckQFitDict=signals.loadQ("/users/sdicker/pnt_src_contamination/Q-MCXC/QFit.fits")
mcxc_not_in_FIRST=[] #list of clusters to later search NVSS
mcxc_w_src=[]
search_rad=300./3600 #in degrees
allQ=[]
m_err=0.4 #calculate upper and lower errors withthis mass fraction error
for cc,ll in enumerate(mcxc_lines): #loop through all mcxc clusters....
    #First get RA/DEC of cluster from f'ing text table
    name=ll[0:12]
    RAdeg=float(ll[108:115])
    decDeg=float(ll[116:123])
    z=float(ll[140:146])
    r2=((src['RA']-RAdeg)*np.cos(decDeg*np.pi/180.))**2+(src['DEC']-decDeg)**2
    M500=float(ll[189:196]) * 0.95
    theta500c=signals.calcTheta500Arcmin(z,M500*1e14,cosmo)
    Q=signals.calcQ(theta500c, tckQFitDict['1_10_8']) ; allQ.append(Q)
    #y_c=4.95E-1*E_z**2*(M500/3.)**(1+beta0)*Q_theta*f_rel #equation 5 from matts paper IN 1E-4 UNITS
    y_c=4.95E-1*cosmo.efunc(z)**2*(M500/3.)**(1+0.08)*Q
    #lower limit
    theta500cl=signals.calcTheta500Arcmin(z,M500*1e14*(1.-m_err),cosmo)
    Ql=signals.calcQ(theta500cl, tckQFitDict['1_10_8'])
    y_cl=4.95E-1*cosmo.efunc(z)**2*(M500*(1.-m_err)/3.)**(1+0.08)*Ql
    #upper limit
    theta500cu=signals.calcTheta500Arcmin(z,M500*1e14*(1+m_err),cosmo)
    Qu=signals.calcQ(theta500cu, tckQFitDict['1_10_8']) 
    y_cu=4.95E-1*cosmo.efunc(z)**2*(M500*(1+m_err)/3.)**(1+0.08)*Qu
    in_cluster=np.where(r2 < search_rad**2)
    if len(in_cluster[0]) > 0 : #have found match, add to list
        sources=[]
        for ss in in_cluster[0] :
            sources.append({'RA':src['RA'][ss],'dec':src['DEC'][ss],
                    'flux_mJy':src['FINT'][ss],'flux_err':src['RMS'][ss],
                            'radius_arcsec':np.sqrt(r2[ss])*3600,
                            'shape':(src['MAJOR'][ss],src['MINOR'][ss])})
        mcxc_w_src.append({'name':name,'RA':RAdeg,'dec':decDeg,'z':z,
                           'index_in_cat':cc+1,'M500':M500,'fixed_y_c':y_c,
                           'y_cl':y_cl,'y_cu':y_cu,
                           'sources':sources,'Q':Q,'theta500c':theta500c,
                           'in_FIRST':True,'dy_c':0.0})
    else : #check for coverage
        coords=w_N.world_to_array_index(SkyCoord(RAdeg,decDeg,unit='deg',frame='fk5'))
        if 0 <= coords[0] < fN.shape[0] and 0 <= coords[1] < fN.shape[1]:
            rms=fN[coords] #cluster location is on N coverage map
        else :
            coords=w_S.world_to_array_index(SkyCoord(RAdeg,decDeg,unit='deg',frame='fk5'))
            if 0 <= coords[0] < fS.shape[0] and 0 <= coords[1] < fS.shape[1]:
                rms=fS[coords] #cluster location is on S coverage map
            else :
                rms=0.
        if rms > 0 : #was in first but no sources located - add to list
            mcxc_w_src.append({'name':name,'RA':RAdeg,'dec':decDeg,
                               'z':float(ll[140:146]),
                               'index_in_cat':cc+1,'M500':M500,'fixed_y_c':y_c ,
                               'y_cl':y_cl,'y_cu':y_cu,
                               'sources':[],'Q':Q,'theta500c':theta500c,
                               'in_FIRST':True,'dy_c':0.0})
        else : #add to list to check later for NVSS
            mcxc_not_in_FIRST.append(cc) #note "index_in_cluster" is cc+1
np.savez(outdir+'mcxc_in_FIRST_matches.npz',mcxc_w_src=mcxc_w_src,mcxc_not_in_FIRST=mcxc_not_in_FIRST) 
#got 732 cluster

#%run analysis_script
alpha=-0.7
mcxc_crazy=[]
zbins=np.arange(0.,1.4,0.1)
n_in_bin=np.zeros(len(zbins))
mcxc_dy_c=[]
for i in np.arange(len(zbins)) : mcxc_dy_c.append([]) #create list of lists 
mcxc_frac=[]
for i in np.arange(len(zbins)) : mcxc_frac.append([]) #same for frac change
mcxc_fracl=[]
for i in np.arange(len(zbins)) : mcxc_fracl.append([]) #same for lower lim
mcxc_fracu=[]
for i in np.arange(len(zbins)) : mcxc_fracu.append([]) #same upper lim
mcxc_frac_flat=[]
for cluster in mcxc_w_src :
    cluster['dy_c']=0. #reset value from past calculations
    for src in cluster['sources']:
        f90=src['flux_mJy']*(ACT90/1.4)**alpha
        cluster['dy_c'] += delta0*f90*N_r(src['radius_arcsec'])*A_alpha(alpha)
    if abs(cluster['dy_c']) > 2*cluster['fixed_y_c']:
        print(cluster['name'],cluster['z'])
        mcxc_crazy.append(cluster)
        continue
    zind=np.where(cluster['z'] > zbins)[0][-1]
    n_in_bin[zind] += 1
    mcxc_dy_c[zind].append(cluster['dy_c'])
    mcxc_frac[zind].append((cluster['dy_c']+cluster['fixed_y_c'])/cluster['fixed_y_c']*100)
    mcxc_fracu[zind].append((cluster['dy_c']+cluster['y_cu'])/cluster['y_cu']*100)
    mcxc_fracl[zind].append((cluster['dy_c']+cluster['y_cl'])/cluster['y_cl']*100)
    mcxc_frac_flat.append((cluster['dy_c']+cluster['fixed_y_c'])/cluster['fixed_y_c']*100)

def mk_hist_grid(data,bins=30,range=(-0.3,0.3)):
    '''turn a list of lists into an np array of histograms'''
    adata=np.zeros((len(data),bins))
    for n,this_data in enumerate(data):
        adata[n],bin_edges=np.histogram(this_data,bins=bins,range=range)
        if len(this_data) > 1 : adata[n] /= len(this_data)
    bin_centers=(bin_edges[1:]+bin_edges[:-1])/2
    return adata,bin_centers

def collapse_grid(grd,wts=[]):
    if len(wts) == 0 : wts=np.ones(grd.shape[0])
    res=np.zeros(grd.shape[1])
    for n in np.arange(grd.shape[0]) :
        res += grd[n] * wts[n]
    res /= np.sum(wts)
    return res

def rescale(data,target_data,bins=100,range=(50.,150)):
    adata=np.zeros((len(data),bins))
    res=np.zeros(bins)
    ld=np.zeros(len(data)) ;lt=np.zeros(len(target_data))
    wt=0.
    for n,this_data in enumerate(data):
        d,bin_edges=np.histogram(this_data,bins=bins,range=range)
        ld[n]=len(this_data)
        lt[n]=len(target_data[n])
        if len(this_data) > 0 :
            adata[n,:]=1.-(np.cumsum(d)+len(np.where(np.array(this_data) < range[0])))/len(this_data)
            res+=adata[n,:] * (lt[n] / ld[n])
            wt+=  lt[n] / ld[n]
        else :
            if len(target_data[n]) > 0 :
                print('WARNING reshift bin ',n,'not covered in data')
    bin_centers=(bin_edges[1:]+bin_edges[:-1])/2
    return res/wt,bin_centers

######DR5 clusters scaled to mcxc for z>0.1
mcxc_far=[m for l in mcxc_frac[1:] for m in l]
r,b=rescale(dr5_frac[1:],mcxc_frac[1:])

fig,ax=pl.subplots()
ax.hist(np.array(dr5_frac_flat),bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',color='k',linestyle='--')
pl.plot((0,0),(-1,-2),label=r'DR5 ($\alpha=-0.7$)',color='k',linestyle='--')
ax.hist(np.array(mcxc_frac_flat),bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',color='b',linestyle='--')
pl.plot((0,0),(-1,-2),label=r'MCXC ($\alpha=-0.7$)',color='b',linestyle='--')
ax.hist(np.array(mcxc_far),bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',color='r',linestyle='-')
pl.plot((0,0),(-1,-2),label=r'MCXC z > 0.1 ($\alpha=-0.7$)',color='r',linestyle='-')
pl.plot(b,r,label=r'DR5 scaled to match MCXC redshifts',color='k',linestyle='-')
#ax.hist(dr5_frac,bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',label=r'DR5 z adjusted ($\alpha=-0.7$) z < 0.4',color='r',linestyle='-')
ax.set_xlabel(r'Measured $\tilde{y}_0$ / true $\tilde{y}_0$ (%)')
ax.set_title(r'The effect of sources,  X-ray vs tSZE selected clusters')
ax.set_ylabel(r'Cumulative fraction of clusters')
ax.set_xlim(70,110)
ax.set_ylim(0,1.)
ax.legend(loc='lower left')

    
#########dy SZE vs X-ray##################
xrange=(-0.05,0.05)
bins=30
mcxc_g,centers=mk_hist_grid(mcxc_dy_c,range=xrange,bins=bins)
dr5_g,centers=mk_hist_grid(dr5_dy_c,range=xrange,bins=bins)

dr5_y=collapse_grid(dr5_g,dr5_n_in_bin)
mcxc_y=collapse_grid(mcxc_g,n_in_bin)
dr5_reweight=collapse_grid(dr5_g,n_in_bin)

xrange2=(-2.0,2.0)
cbins=11
cmcxc_g,ccenters=mk_hist_grid(mcxc_dy_c,range=xrange2,bins=cbins)
cdr5_g,ccenters=mk_hist_grid(dr5_dy_c,range=xrange2,bins=cbins)
cdr5_y=collapse_grid(cdr5_g,dr5_n_in_bin)*(xrange[1]-xrange[0])/(xrange2[1]-xrange2[0])
cmcxc_y=collapse_grid(cmcxc_g,n_in_bin)*(xrange[1]-xrange[0])/(xrange2[1]-xrange2[0])
cdr5_reweight=collapse_grid(cdr5_g,n_in_bin)*(xrange[1]-xrange[0])/(xrange2[1]-xrange2[0])

fig,ax=pl.subplots()
ax.plot(centers,dr5_y,color='k',label=r'DR5')
ax.plot(centers,mcxc_y,color='r',label=r'MCXC')
ax.plot(centers,dr5_reweight,color='b',label=r'DR5 z scaled')
ax.set_xlabel(r'Delta $\tilde{y}_0$ ($\times 10^{-4}$)')
ax.set_title(r'Delta $\tilde{y}_0$ from FIRST ; SZE and X-ray samples')
ax.set_ylabel(r'Cumulative fraction of clusters')
ax.set_xlim(-0.05,0.035)
#ax.set_ylim(0,1.1)
ax.legend()#loc='lower left')

wd2=(ccenters[1]-ccenters[0])/2.5
ax2=fig.add_axes((0.24,0.6,0.29,0.24))
#ax2.bar(ccenters,cmcxc_y,color='r',align='edge',width=-wd2,label=r'MCXC')
#ax2.bar(ccenters,cdr5_reweight,color='b',align='edge',width=wd2,label=r'DR5 scaled')# with MCXC redshifts')
ax2.plot(ccenters,cmcxc_y,color='r',label=r'MCXC')
ax2.plot(ccenters,cdr5_reweight,color='b',label=r'DR5 z scaled')
ax2.set_xlim(xrange2[0],1.5)
ax2.set_ylim(-0.0001,0.002)

#alternative version of this plot.....does not look so great.
wd=0.25*(centers[1]-centers[0])
fig,ax=pl.subplots()
ax.bar(centers+wd/2,dr5_y,color='k',align='edge',width=wd,label=r'DR5')
ax.bar(centers-wd/2,mcxc_y,color='r',align='edge',width=-wd,label=r'MCXC')
ax.bar(centers,dr5_reweight,color='b',width=wd,label=r'DR5 scaled')# with MCXC redshifts')
ax.set_xlabel(r'Delta $\tilde{y}_0$ ($\times 10^{-4}$)')
ax.set_title(r'Delta $\tilde{y}_0$ from FIRST ; SZE and X-ray samples')
ax.set_ylabel(r'Cumulative fraction of clusters')
#ax.set_xlim(70,105)
#ax.set_ylim(0,1.1)
ax.legend()#loc='lower left')

ax.bar(ccenters+wd,cdr5_y,color='k',align='edge',width=0.25*(ccenters[1]-ccenters[0]),label=r'DR5')
ax.bar(ccenters-wd,cmcxc_y,color='r',align='edge',width=-0.25*(ccenters[1]-ccenters[0]),label=r'MCXC')
ax.bar(ccenters,cdr5_reweight,color='b',width=.25*(ccenters[1]-ccenters[0]),label=r'DR5 scaled')# with MCXC redshifts')

'''########fractional error in y_0##############
range=(0.7,1.1)
bins=40
mcxc_g,centers=mk_hist_grid(mcxc_frac,range=range,bins=bins)
dr5_g,centers=mk_hist_grid(dr5_frac,range=range,bins=bins)
dr5_fy=collapse_grid(dr5_g,dr5_n_in_bin)
mcxc_fy=collapse_grid(mcxc_g,n_in_bin)
dr5_freweight=collapse_grid(dr5_g,n_in_bin)

fig,ax=pl.subplots()
ax.hist(np.array(dr5_frac_flat)*100,bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',label=r'DR5 from FIRST ($\alpha=-0.7$) all clusters',color='k',linestyle='-')
ax.hist(np.array(mcxc_frac_flat)*100,bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',label=r'mcxc from FIRST ($\alpha=-0.7$) all clusters',color='r',linestyle='-')
ax.hist(z0to0p4,bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',label=r'DR5 from FIRST ($\alpha=-0.7$) z < 0.4',color='b',linestyle='-')
#ax.hist(dr5_freweight*100,bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',label=r'DR5 z adjusted to mcxc ($\alpha=-0.7$)',color='r',linestyle='-')
ax.set_xlabel(r'Measured $\tilde{y}_0$ / true $\tilde{y}_0$ (%)')
ax.set_title(r'Errors in $\tilde{y}_0$ due to sources,  MCXC & DR5 comparison')
ax.set_ylabel(r'Cumulative fraction of clusters')
ax.set_xlim(70,110)
ax.set_ylim(0,1.1)
ax.legend(loc='lower left')'''

############Split with mass#######################
alpha=-0.7
mbins=np.arange(1.,6.,1.)
dr5_n_in_mbin=np.zeros(len(mbins))
dr5_dy_c_m=[]
for i in np.arange(len(mbins)) : dr5_dy_c_m.append([]) #create list of lists 
dr5_frac_m=[]
for i in np.arange(len(mbins)) : dr5_frac_m.append([]) #same for frac change
for cluster in DR5_w_src :
    cluster['dy_c']=0. #reset value from past calculations
    for src in cluster['sources']:
        f90=src['flux_mJy']*(ACT90/1.4)**alpha
        cluster['dy_c'] += delta0*f90*N_r(src['radius_arcsec'])*A_alpha(alpha)
    zind=np.where(cluster['M500'] > mbins)[0][-1]
    dr5_n_in_bin[zind] += 1
    dr5_dy_c_m[zind].append(cluster['dy_c'])
    dr5_frac_m[zind].append((cluster['dy_c']+cluster['fixed_y_c'])/cluster['fixed_y_c'])

fig,ax=pl.subplots()
for n in np.arange(len(mbins)-1):
    ms='%.1f to %.1f'%(mbins[n],mbins[n+1])
    ax.hist(np.array(dr5_frac_m[n])*100,bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',label=ms+r'$\times10^{14} M_\odot$',linestyle='-')
ax.hist(np.array(dr5_frac_m[len(mbins)-1])*100,bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',label='>%.1f'%(mbins[-1])+r'$\times10^{14} M_\odot$',linestyle='-')
#ax.hist(np.array(mcxc_frac_flat)*100,bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',label=r'mcxc from FIRST ($\alpha=-0.7$) all clusters',color='r',linestyle='-')
#ax.hist(z0to0p4,bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',label=r'DR5 from FIRST ($\alpha=-0.7$) z < 0.4',color='b',linestyle='-')
#ax.hist(dr5_freweight*100,bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',label=r'DR5 z adjusted to mcxc ($\alpha=-0.7$)',color='r',linestyle='-')
ax.set_xlabel(r'Measured $\tilde{y}_0$ / true $\tilde{y}_0$ (%)')
ax.set_title(r'Errors in $\tilde{y}_0$ in DR5 due to FIRST sources')
ax.set_ylabel(r'Cumulative fraction of clusters')
ax.set_xlim(70,110)
ax.set_ylim(0,1.)
ax.legend(loc='lower left')

#####################redmapper below here##############################
#########READ IN DATA######################################################

outdir='/users/sdicker/pnt_src_contamination/'
redfits=fits.open('/home/scratch/sdicker/FIRST/redmapper_dr8_public_v6.3_catalog.fits')
reddata=redfits[1].data 

#fits files for working out if cluster had coverage when there is no match
first_N=fits.open('/home/scratch/sdicker/FIRST/coverage-north-3arcmin-14dec17.fits')
first_S=fits.open('/home/scratch/sdicker/FIRST/coverage-south-3arcmin-14dec17.fits')
#Header stuff to get pixels/coverage
w_N=WCS(first_N[0].header)
w_S=WCS(first_S[0].header)
fN=first_N[0].data
fS=first_S[0].data
#load first catalog
src=fits.open('/home/scratch/sdicker/FIRST/first_14dec17.fits')
src_hdr=src[0].header
src=src[1].data

#needed to work out Q - the filter miss-match function to get y_c from mass
#see basic example in Q-MCXC.py from Matt
from astropy.cosmology import Planck13 as cosmo
'''Matt used signals.fiducialCosmoModel                                                
Out[490]: FlatLambdaCDM(H0=70 km / (Mpc s), Om0=0.3, Tcmb0=2.725 K, Neff=3.04, m_nu=[0. 0. 0.] eV, Ob0=0.05)
while Planck13 is 
FlatLambdaCDM(name="Planck13", H0=67.8 km / (Mpc s), Om0=0.307, Tcmb0=2.725 K, Neff=3.05, m_nu=[0.   0.   0.06] eV, Ob0=0.0483)'''#ie the same with a bit of rounding
from nemo import signals
tab_from_matt=QTable.read('/users/sdicker/pnt_src_contamination/Q-MCXC/MCXC_withQ.fits')
tckQFitDict=signals.loadQ("/users/sdicker/pnt_src_contamination/Q-MCXC/QFit.fits")

redmapper_not_in_FIRST=[] #list of clusters to later search NVSS (maybe)
redmapper_w_src=[]
search_rad=300./3600 #in degrees
m_err=0.21 #calculate upper and lower errors with this mass fraction error, value from redmapper III paper
a=4.572 #+-0.021 from above paper
alph=0.965 #+-0.067
for cc,r in enumerate(reddata): #loop through all redmapper clusters....
    z = r['Z_SPEC'] if r['Z_SPEC'] > 0. else r['Z_LAMBDA']
    M500 = np.exp((np.log(r['LAMBDA'])-a)/alph) * 5.23 *0.73
    #calculate y_c and upper/lower bounds
    theta500c=signals.calcTheta500Arcmin(z,M500*1e14,cosmo)
    Q=signals.calcQ(theta500c, tckQFitDict['1_10_8']) 
    #y_c=4.95E-1*E_z**2*(M500/3.)**(1+beta0)*Q_theta*f_rel #equation 5 from matts paper IN 1E-4 UNITS
    y_c=4.95E-1*cosmo.efunc(z)**2*(M500/3.)**(1+0.08)*Q
    #lower limit
    theta500cl=signals.calcTheta500Arcmin(z,M500*1e14*(1.-m_err),cosmo)
    Ql=signals.calcQ(theta500cl, tckQFitDict['1_10_8'])
    y_cl=4.95E-1*cosmo.efunc(z)**2*(M500*(1.-m_err)/3.)**(1+0.08)*Ql
    #upper limit
    theta500cu=signals.calcTheta500Arcmin(z,M500*1e14*(1+m_err),cosmo)
    Qu=signals.calcQ(theta500cu, tckQFitDict['1_10_8']) 
    y_cu=4.95E-1*cosmo.efunc(z)**2*(M500*(1+m_err)/3.)**(1+0.08)*Qu

    r2=(((src['RA']-r['RA'])*np.cos(r['RA']*np.pi/180.))**2 + 
        (src['DEC']-r['DEC'])**2 )
    in_cluster=np.where(r2 < search_rad**2)
    if len(in_cluster[0]) > 0 : #have found match, add to list
        sources=[]
        for ss in in_cluster[0] :
            sources.append({'RA':src['RA'][ss],'dec':src['DEC'][ss],
                    'flux_mJy':src['FINT'][ss],'flux_err':src['RMS'][ss],
                            'radius_arcsec':np.sqrt(r2[ss])*3600,
                            'shape':(src['MAJOR'][ss],src['MINOR'][ss])})
        redmapper_w_src.append({'name':r['NAME'],'RA':r['RA'],'dec':r['DEC'],'z':z,
                           'index_in_cat':r['ID'],'M500':M500,'fixed_y_c':y_c,
                           'y_cl':y_cl,'y_cu':y_cu,
                           'sources':sources,'Q':Q,'theta500c':theta500c,
                           'in_FIRST':True,'dy_c':0.0})
    else : #check for coverage
        coords=w_N.world_to_array_index(SkyCoord(r['RA'],r['DEC'],unit='deg',
                                                 frame='fk5'))
        if 0 <= coords[0] < fN.shape[0] and 0 <= coords[1] < fN.shape[1]:
            rms=fN[coords] #cluster location is on N coverage map
        else :
            coords=w_S.world_to_array_index(SkyCoord(r['RA'],r['DEC'],unit='deg',
                                                 frame='fk5'))
            if 0 <= coords[0] < fS.shape[0] and 0 <= coords[1] < fS.shape[1]:
                rms=fS[coords] #cluster location is on S coverage map
            else :
                rms=0.
        if rms > 0 : #was in first but no sources located - add to list
            redmapper_w_src.append({'name':r['NAME'],'RA':r['RA'],'dec':r['DEC'],'z':z,
                           'index_in_cat':r['ID'],'M500':M500,'fixed_y_c':y_c,
                           'y_cl':y_cl,'y_cu':y_cu,
                           'sources':[],'Q':Q,'theta500c':theta500c,
                           'in_FIRST':True,'dy_c':0.0})
        else : #add to list to check later for NVSS
            redmapper_not_in_FIRST.append(cc) #keep this zero based
            '''redmapper_w_src.append({'name':r['NAME'],'RA':r['RA'],'dec':r['DEC'],'z':z,
                           'index_in_cat':r['ID'],'M500':M500,'fixed_y_c':y_c,
                           'y_cl':y_cl,'y_cu':y_cu,
                           'sources':[],'Q':Q,'theta500c':theta500c,
                           'in_FIRST':False,'dy_c':0.0})'''
#np.savez(outdir+'redmapper_in_FIRST_matches.npz',redmapper_w_src=redmapper_w_src,redmapper_not_in_FIRST=redmapper_not_in_FIRST) 
#got 22408 clusters

#(re)calculate the changes in the clusters
alpha=-0.68
redmapper_crazy=[]
zbins=np.arange(0.,1.4,0.1)
red_n_in_bin=np.zeros(len(zbins))
redmapper_dy_c=[]
for i in np.arange(len(zbins)) : redmapper_dy_c.append([]) #create list of lists 
redmapper_frac=[]
for i in np.arange(len(zbins)) : redmapper_frac.append([]) #same for frac change
redmapper_fracu=[]
for i in np.arange(len(zbins)) : redmapper_fracu.append([]) #same for upper limit
redmapper_fracl=[]
for i in np.arange(len(zbins)) : redmapper_fracl.append([]) #same for lower limit
redmapper_frac_flat=[]
t=[]
for cluster in redmapper_w_src :
    cluster['dy_c']=0. #reset value from past calculations
    for src in cluster['sources']:
        f90=src['flux_mJy']*(ACT90/1.4)**alpha
        cluster['dy_c'] += delta0*f90*N_r(src['radius_arcsec'])*A_alpha(alpha)
    if abs(cluster['dy_c']) > 2*cluster['fixed_y_c']:
        print(cluster['name'],cluster['z'])
        redmapper_crazy.append(cluster)
        continue
    zind=np.where(cluster['z'] > zbins)[0][-1]
    n_in_bin[zind] += 1
    redmapper_dy_c[zind].append(cluster['dy_c'])
    redmapper_frac[zind].append((cluster['dy_c']+cluster['fixed_y_c'])/cluster['fixed_y_c']*100)
    redmapper_fracl[zind].append((cluster['dy_c']+cluster['y_cl'])/cluster['y_cl']*100)
    redmapper_fracu[zind].append((cluster['dy_c']+cluster['y_cu'])/cluster['y_cu']*100)
    redmapper_frac_flat.append((cluster['dy_c']+cluster['fixed_y_c'])/cluster['fixed_y_c']*100)
    if zind > 0 : t.append(cluster['fixed_y_c'])#CHANGE BACK# zind > 0
redmapper_yc=np.array(t)

######How do mass distn compare...########################################


#weight array 
reweight=[]
for ii in np.arange(6):#len(dr5_frac)):
    print(len(redmapper_frac[ii]))
    reweight.append(len(dr5_frac[ii])/len(redmapper_frac[ii]))
reweight=np.array(reweight)
reweight /= np.mean(reweight)


t=[]
for c in DR5_w_src: 
    #if c['z'] > 0.1 : 
    t.append(c['fixed_y_c']-c['dy_c'])
DR5_yc=np.array(t)
t=[]
for c in mcxc_w_src:
    if c['z'] > 0.1 : 
        if abs(c['dy_c']) <= 2*c['fixed_y_c']:
            t.append(c['fixed_y_c'])
mcxc_yc=np.array(t)

rrr=(0,2)
fig,ax=pl.subplots()
ax.hist(DR5_yc,range=rrr,bins=30,density=True,stacked=True,histtype='step',color='k',linestyle='-',label='DR5')
ax.hist(redmapper_yc,range=rrr,bins=30,density=True,stacked=True,histtype='step',color='r',linestyle='-',label='redMaPPer')
ax.hist(mcxc_yc,range=rrr,bins=30,density=True,stacked=True,histtype='step',color='b',linestyle='-',label='mcxc')
ax.legend() #OK - saved as histogram_yc_all_z_over_0.1
dv,de=np.histogram(DR5_yc,bins=20,range=(0.2,1.9),density=True)
rv,de=np.histogram(redmapper_yc,bins=20,range=(0.2,1.7),density=True)
mv,de=np.histogram(mcxc_yc,bins=20,range=(0.2,1.9),density=True)
de=(de[1:]+de[:-1])/2.
x=np.arange(0.,5,0.03)
from scipy import stats 

da,dl,ds=stats.gamma.fit(DR5_yc,2,loc=0.3,scale=0.2)#starting values are important.....guess by hand....
ra,rl,rs=stats.gamma.fit(redmapper_yc,0.7,loc=0.3,scale=1.8)
pl.figure()
pl.plot(de,rv)
pl.plot(x,stats.gamma.pdf(x,ra,loc=rl,scale=rs))
ma,ml,ms=stats.gamma.fit(mcxc_yc,1.0,loc=0.18,scale=0.7)
pl.figure()
pl.plot(de,mv)
pl.plot(x,stats.gamma.pdf(x,ma,loc=ml,scale=ms))

'''de=(de[1:]+de[:-1])/2.
r_fit=np.polynomial.Polynomial.fit(de,rv,4)

edg=np.append((0,0.1),np.append(de,np.arange(2,20)))
r1=dv/rv
r1=np.append((0,r1[0]/5),np.append(r1,np.ones(18)*r1[-1]))
#redmapper_wt=interpolate.CubicSpline(edg,r1)
pl.plot(np.arange(0,20,0.01),redmapper_wt(np.arange(0,20,0.01))) '''

rw=stats.gamma.pdf(redmapper_yc,da,loc=dl,scale=ds)/stats.gamma.pdf(redmapper_yc,ra,loc=rl,scale=rs)
rw[np.where((redmapper_yc < 0.2))]=0.
rw[np.where((rw > 5.))]=1.
mw=stats.gamma.pdf(mcxc_yc,da,loc=dl,scale=ds)/stats.gamma.pdf(mcxc_yc,ra,loc=rl,scale=rs)
mw[np.where((mcxc_yc < 0.2))]=0.
mw[np.where((mw > 5.))]=1.

pl.figure()
pl.hist(redmapper_yc,range=None,bins=30,density=True,weights=rw,stacked=True,histtype='step',color='r',linestyle=':',label='redmapper wt')
pl.hist(mcxc_yc,range=None,bins=30,density=True,weights=mw,stacked=True,histtype='step',color='b',linestyle=':',label='mcxc wt')
pl.legend() #redmapper matches DR5 better - mcxc is *better* but far from perfect.

######DR5 clusters scaled to mcxc and redmapper for z>0.1#################
mcxc_far=[m for l in mcxc_frac[1:] for m in l]
redmapper_far=[m for l in redmapper_frac[1:] for m in l] #all but 152 are at z>0.1
mcxc_l=[m for l in mcxc_fracl[1:] for m in l]
redmapper_l=[m for l in redmapper_fracl[1:] for m in l] #all but 152 are at z>0.1
mcxc_u=[m for l in mcxc_fracu[1:] for m in l]
redmapper_u=[m for l in redmapper_fracu[1:] for m in l] #all but 152 are at z>0.1

r,b=rescale(dr5_frac[1:],mcxc_frac[1:])
rr,rb=rescale(dr5_frac[1:],redmapper_frac[1:])

fig,ax=pl.subplots()
ax.hist(np.array(dr5_frac_flat),bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',color='k',linestyle='--')
pl.plot((0,0),(-1,-2),label=r'DR5 ($\alpha=-0.68$)',color='k',linestyle='--')
ax.hist(np.array(mcxc_frac_flat),bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',color='b',linestyle=':')
pl.plot((0,0),(-1,-2),label=r'MCXC ($\alpha=-0.68$)',color='b',linestyle=':')
ax.hist(np.array(mcxc_far),bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',color='b',linestyle='-')
pl.plot((0,0),(-1,-2),label=r'MCXC z > 0.1 ($\alpha=-0.68$)',color='b',linestyle='-')
pl.plot(b,r,label=r'DR5 scaled to match MCXC redshifts',color='c',linestyle='-')
ax.hist(np.array(redmapper_frac_flat),bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',color='r',linestyle=':')
pl.plot((0,0),(-1,-2),label=r'redMaPPer ($\alpha=-0.68$)',color='r',linestyle=':')
ax.hist(np.array(redmapper_far),bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',color='r',linestyle='-')
pl.plot((0,0),(-1,-2),label=r'redMaPPer z > 0.1 ($\alpha=-0.68$)',color='r',linestyle='-')
pl.plot(rb,rr,label=r'DR5 scaled to match redMaPPer redshifts',color='m',linestyle='-')
ax.set_xlabel(r'Measured $\tilde{y}_0$ / true $\tilde{y}_0$ (%)')
ax.set_title(r'The effect of sources,  X-ray & Optical vs tSZE selected clusters')
ax.set_ylabel(r'Cumulative fraction of clusters')
ax.set_xlim(70,110)
ax.set_ylim(0,1.)
ax.legend(loc='lower left')

##same plots but seperated with errors.....
###set if to use weights to match cluster sizes to MCXC or not
wtm=mw #None #set to None not to use weights
wtr=rw

e,bu=np.histogram(mcxc_u,bins=50000,weights=wtm,range=(np.min(mcxc_u),np.max(mcxc_u)))
u=1.-(np.cumsum(e)/np.sum(e)) ; xu=(bu[1:]+bu[:-1])/2.
e,bu=np.histogram(mcxc_l,bins=50000,weights=wtm,range=(np.min(mcxc_u),np.max(mcxc_u)))
l=1.-(np.cumsum(e)/np.sum(e)) ; xl=(bu[1:]+bu[:-1])/2.
x=(bu[1:]+bu[0:-1])/2.

fig,ax=pl.subplots()
ax.fill_between(x,l,u,color='b',alpha=0.3)
ax.hist(np.array(dr5_frac_flat),bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',color='k',linestyle='--')
pl.plot((0,0),(-1,-2),label=r'DR5 ($\alpha=-0.68$)',color='k',linestyle='--')
ax.hist(np.array(mcxc_frac_flat),bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',color='b',linestyle=':')
pl.plot((0,0),(-1,-2),label=r'MCXC ($\alpha=-0.68$)',color='b',linestyle=':')
ax.hist(np.array(mcxc_far),weights=wtm,bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',color='b',linestyle='-')
pl.plot((0,0),(-1,-2),label=r'MCXC z > 0.1 ($\alpha=-0.68$)',color='b',linestyle='-')
pl.plot(b,r,label=r'DR5 scaled to match MCXC redshifts',color='r',linestyle='-')
ax.set_xlabel(r'Measured $\tilde{y}_0$ / true $\tilde{y}_0$ (%)')
ax.set_title(r'The effect of sources,  X-ray vs tSZE selected clusters')
ax.set_ylabel(r'Cumulative fraction of clusters')
ax.set_xlim(70,110)
ax.set_ylim(0,1.)
ax.legend(loc='lower left')

###and optical....
wtr=rw
e,bu=np.histogram(redmapper_u,bins=50000,weights=wtr,range=(np.min(redmapper_u),np.max(redmapper_u)))
u=1.-(np.cumsum(e)/np.sum(e)) ; xu=(bu[1:]+bu[:-1])/2.
e,bu=np.histogram(redmapper_l,bins=50000,weights=wtr,range=(np.min(redmapper_u),np.max(redmapper_u)))
l=1.-(np.cumsum(e)/np.sum(e)) ; xl=(bu[1:]+bu[:-1])/2.
x=(bu[1:]+bu[0:-1])/2.

fig,ax=pl.subplots()
ax.fill_between(x,l,u,color='b',alpha=0.3)
ax.hist(np.array(dr5_frac_flat),bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',color='k',linestyle='--')
pl.plot((0,0),(-1,-2),label=r'DR5 ($\alpha=-0.68$)',color='k',linestyle='--')
ax.hist(np.array(redmapper_frac_flat),bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',color='b',linestyle=':')
pl.plot((0,0),(-1,-2),label=r'redMaPPer ($\alpha=-0.68$)',color='b',linestyle=':')
ax.hist(np.array(redmapper_far),bins=50000,weights=wtr,cumulative=-1,density=True,stacked=True,histtype='step',color='b',linestyle='-')
pl.plot((0,0),(-1,-2),label=r'redMaPPer z > 0.1 ($\alpha=-0.68$)',color='b',linestyle='-')
pl.plot(rb,rr,label=r'DR5 scaled to match redMaPPer redshifts',color='r',linestyle='-')
ax.set_xlabel(r'Measured $\tilde{y}_0$ / true $\tilde{y}_0$ (%)')
ax.set_title(r'The effect of sources,  Optical vs tSZE selected clusters')
ax.set_ylabel(r'Cumulative fraction of clusters')
ax.set_xlim(70,110)
ax.set_ylim(0,1.)
ax.legend(loc='lower left')

###################Extrapolate ACT to MUSTANG redshifts then fit##########

#zbins=np.arange(0.,1.4,0.1) #defined above put here for reference
#count number of M2 clusters at different redshifts
m2_n_in_bin=np.zeros(len(zbins))
for cluster in M2_src:
    zind=np.where(cluster['z'] > zbins)[0][-1]
    m2_n_in_bin[zind] += 1
#find minimum scaling that can be used.
#Split into [1,0,1,,0,5,23] for [0.,0.1,0.2,0.3,0.4,0.5and above] =>
max_num=int(1980.//23) #86
num=[1,0,1,0,5,23]#mustang2 distn for redshifts 
redshifts=[0.,0.1,0.2,0.3,0.4,0.5]
DR5_ind=[]
for n in np.arange(6) : DR5_ind.append([])
for n,cluster in  enumerate(DR5_w_src) :
    zind=np.where(cluster['z'] > redshifts)[0][-1]
    DR5_ind[zind].append(n)

DR5_sample=[]
for DR5_n,n in enumerate(num) :
    if n == 0 : 
        DR5_sample.append([])
    else : 
        #mi= len(DR5_ind[DR5_n]) if n*max_num > len(DR5_ind[DR5_n]) else n*max_num # does not seem to mind about going over range....
        DR5_sample.append([DR5_w_src[d] for d in DR5_ind[DR5_n][0:n*max_num]])

######Fit to MUSTANG2#######
hist_range=(70.,110)
n_bin=40

m2_hist,b=np.histogram(frac,range=hist_range,bins=n_bin)
m2_hist=(1.-(np.cumsum(m2_hist)/np.sum(m2_hist)))*np.sum(m2_hist)/len(frac)

a_start=np.linspace(-1.5,1.5,4)
err=np.zeros(len(a_start))
diff=3.
while diff > 0.04 :
    for n,a in enumerate(a_start):
        frac_opt=[]
        for r in DR5_sample:
            for cluster in r:
                dy=0
                for src in cluster['sources']:
                    f90=src['flux_mJy']*(ACT90/1.4)**a
                    dy += delta0*f90*N_r(src['radius_arcsec'])*A_alpha(a)
                frac_opt.append(cluster['fixed_y_c']/(cluster['fixed_y_c']-dy)*100.)
        d_hist,b=np.histogram(frac_opt,range=hist_range,bins=n_bin)
        d_hist=(1.-(np.cumsum(d_hist)/np.sum(d_hist)))*np.sum(d_hist)/len(frac_opt)
        err[n]=np.sqrt(np.sum((d_hist-m2_hist)**2))
    aa=a_start[np.where(err < np.max(err))[0]]
    diff=aa[-1]-aa[0]
    print(diff,a_start,err)
    a_start=np.linspace(aa[0],aa[-1],4)
m=np.where(err == np.min(err))[0]
print('found answer:',a_start[m])
approx_ind=a_start[m][0]#got -0.681

frac_DR5_fit=[]
frac_DR5_m0p59=[]
for r in DR5_sample:
    for cluster in r:
        dy=0.
        for src in cluster['sources']:
            f90=src['flux_mJy']*(ACT90/1.4)**-0.61
            dy += delta0*f90*N_r(src['radius_arcsec'])*A_alpha(-0.61)
        frac_DR5_fit.append(cluster['fixed_y_c']/(cluster['fixed_y_c']-dy)*100.)
        dy=0.
        for src in cluster['sources']:
            f90=src['flux_mJy']*(ACT90/1.4)**-0.460
            dy += delta0*f90*N_r(src['radius_arcsec'])*A_alpha(-0.460)
        frac_DR5_m0p59.append(cluster['fixed_y_c']/(cluster['fixed_y_c']-dy)*100.)

fig,ax=pl.subplots()
ax.hist(frac,bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',color='k')
pl.plot(-1,-2,label='M2 sources',color='k')
ax.hist(frac_DR5_m0p59,bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',color='r',linestyle=':')
pl.plot(-1,-2,label=r'DR5 ($\alpha=-0.460$)',color='r',linestyle=':')
ax.hist(frac_DR5_fit,bins=50000,cumulative=-1,density=True,stacked=True,histtype='step',color='b',linestyle=':')
pl.plot(-1,-2,label=r'DR5 ($\alpha=-0.681$)',color='b',linestyle=':')
ax.set_xlabel(r'Measured $\tilde{y}_0$ / true $\tilde{y}_0$ (%)')
ax.set_title(r'The effect on $\tilde{y}_0$ of sources seen by MUSTANG2')
ax.set_ylabel(r'Cumulative fraction of clusters')
ax.set_xlim(70,110)
ax.set_ylim(0,1.)
ax.legend(loc='lower left')

###########Now the Y-M relationship plot#############################
true_mass=[]
true_y=[]
obs_y=[]
DR5_y=[]
approx_ind=-0.68
for cluster in DR5_w_src :
    true_mass.append(cluster['M500'])
    DR5_y.append(cluster['fixed_y_c'])
    #y=4.95e-5*np.power(cluster['M500']/3., 1.08)*1e4/0.55
    y=yc_from_m_z(cluster['M500']*1e14,cluster['z'],tile=cluster['tile'])*1e4
    true_y.append(y)
    for src in cluster['sources']:
        f90=src['flux_mJy']*(ACT90/1.4)**approx_ind
        y += delta0*f90*N_r(src['radius_arcsec'])*A_alpha(approx_ind)
    obs_y.append(y)

markersize=3
fig,ax=pl.subplots()
ax.plot(true_mass,true_y,'k.',label=r'$\tilde{y}_0$ from mass',markersize=markersize)
ax.plot(true_mass,DR5_y,'r.',label=r'measured DR5 values',markersize=markersize)
ax.plot(true_mass,obs_y,'b.',label=r'$\tilde{y}_0$ from mass w pnt src',markersize=markersize)
ax.plot(true_mass,true_y,'k.',markersize=markersize)
ax.set_xscale('log')
ax.set_yscale('log')

ax.set_xlabel(r'${M}_{500c}\; (10^{14} {M}_\odot)$')
ax.set_ylabel(r'$E(z)^2\; \tilde{y}_0 (10^{-4})$')
ax.set_title(r'Scatter in $\tilde{y}_0$ due to point sources:DR5')
ax.legend()
pl.tight_layout()

dy_DR5=np.array(DR5_y)-np.array(true_y)
dy_src=np.array(obs_y)-np.array(true_y)
stats.iqr(dy_DR5,rng=(15.9,84.1))    #0.0590
stats.iqr(dy_src,rng=(15.9,84.1))   #0.0330
np.std(dy_DR5) #0.038
np.std(dy_src) #0.095

fig,ax=pl.subplots()
r=[-0.5,0.5]
ax.hist(dy_DR5,range=r,bins=100,histtype='step',label='measured DR5',color='r')
ax.hist(dy_src,range=r,bins=100,histtype='step',label='point src from FIRST',color='b')
ax.set_title(r'Scatter in $\tilde{y}_0$- error in calc y_0')
ax.set_xlabel(r'measured $\tilde{y}_0$ - calculated $\tilde{y}_0$ ($\times 10^4$)')
ax.set_ylabel(r'number of clusters')
ax.legend()
ax.set_yscale('log')
pl.tight_layout()


##############intrinsic scatter for DR5#################################

scatter=0.2 #from Hasslefield 2013
random=np.random.default_rng()
fake=random.lognormal(sigma=0.2,size=len(dy_src))-1.
fake=random.normal(scale=0.2,size=len(dy_src))

#read in digitized version of figure 9
fig9_scatter=[]
fig9_mass=[]
with open('figure9_data.csv') as fh:
    lines=fh.readlines()
for ll in lines:
    if ll[0] == '#' : continue
    parts=ll.split(',')
    fig9_mass.append(float(parts[0]))
    fig9_scatter.append(float(parts[1]))
dr5_scatter=np.log10(np.array(np.array(dr5_frac_flat)/100.))
#rff=np.array(redmapper_frac_flat)/100
rff=np.array(redmapper_far)/100
gi=np.where(rff > 0.05)
rm_scatter=np.log10(rff[gi])
#fit gaussian curve to data....
r=[-0.7,0.7]
nbins=50
def gauss(x,p0=0,p1=1.,p2=1.,p3=0.):
    pn=[0,1,1,0]#offset,amplitude,sigma,center - will default to less parameters
    return p0+p1*np.exp(-0.5*(x-p3)**2/p2**2)
yx=np.arange(r[0],r[1],(r[1]-r[0])/nbins)
h_fig9,e_fig9=np.histogram(fig9_scatter,range=r,bins=nbins)
e_fig9=(e_fig9[1:]+e_fig9[0:-1])/2.
p0=[0.,10.,0.2]
pFit,pCov=optimize.curve_fit(gauss,e_fig9,h_fig9,p0=p0)
n=gauss(yx,pFit[0],pFit[1],pFit[2])*(len(dr5_scatter)/len(fig9_scatter))

fig,ax=pl.subplots()#fake plot
ax.hist(fake,range=r,bins=nbins,histtype='step',label=r'DR5, $\sigma_{int}=0.2$',color='r')
ax.hist(dy_src,range=r,bins=nbins,histtype='step',label=r'point src from FIRST',color='b')
ax.set_title(r'Scatter in $\tilde{y}_0$- error in calc y_0')
ax.set_xlabel(r'measured $\tilde{y}_0$ - calculated $\tilde{y}_0$ ($\times 10^4$)')
ax.set_ylabel(r'number of clusters')
ax.legend()
ax.set_yscale('log')
pl.tight_layout()

rr=(-1.,1.)
fig,ax=pl.subplots()#to match figure 9 get sigma=0.05
#ax.hist(np.array(fig9_scatter),range=r,bins=50,histtype='step',color='r',density=False,weights=np.ones(len(fig9_scatter))*(len(dr5_scatter)/len(fig9_scatter)))
#ax.plot(yx,n,color='r')
#ax.plot((0,1),(-1,-1),label=r'Total Expected scatter',color='r')
ax.hist(dr5_scatter,bins=50,range=rr,histtype='step',color='b',density=False)
ax.plot((0,1),(-1,-1),label=r'DR5 scatter',color='b')
ax.hist(rm_scatter,bins=50,range=rr,histtype='step',color='k',density=False,weights=np.ones(len(rm_scatter))*(len(dr5_scatter)/len(rm_scatter)))#fudge factor of 2 for proposal.....
ax.plot((0,1),(-1,-1),label='redMaPPer scatter\n (z>0.1)',color='k')
ax.set_title(r'Intrisic scatter in $\tilde{y}_0$ due to FIRST point sources')
ax.set_xlabel(r'$\log\tilde{y}_0 - \log\tilde{y}_{true}$')
ax.set_ylabel(r'number of clusters')
ax.legend()
ax.set_yscale('log')
pl.tight_layout()
ax.set_ylim((0.8,2000))
ax.set_xlim((-1.1,1.1))

np.std(dr5_scatter) #get 6%
rff=np.array(redmapper_frac_flat)/100
gi=np.where(rff > 0.05)
np.std(np.log10(rff[gi])) #get 11.3%

dd,dx=np.histogram(dr5_scatter,bins=50,range=[-1,1])
rd,rx=np.histogram(rm_scatter,bins=50,range=[-1,1],weights=np.ones(len(rm_scatter))*(len(dr5_scatter)/len(rm_scatter)))
np.sum((dd-rd)[:23])  #Out[119]: -123.45364498958497
np.sum((dd-rd)[-23:]) #Out[120]: -27.02619763943516 =>~96 extra clusters out of 2138

###############number of sources/cluster in different samples################


rm=[len(c['sources']) for c in redmapper_w_src]
dm=[len(c['sources']) for c in DR5_w_src]
mm=[len(c['sources']) for c in all_src]
xm=[len(c['sources']) for c in mcxc_w_src]

fig,ax=pl.subplots()
bins=np.arange(20)
ax.hist(mm,density=True,bins=bins,color='k',label='M2',histtype='step')
ax.hist(rm,density=True,bins=bins,color='r',label='Redmapper',histtype='step')
ax.hist(dm,density=True,bins=bins,color='b',label='DR5',histtype='step')
ax.hist(xm,density=True,bins=bins,color='c',label='MCXC',histtype='step')
ax.set_title('Number of sources per cluster')
ax.set_xlabel('number of FIRST sources in cluster')
ax.set_ylabel('Cumulative fraction of clusters')
ax.legend()
pl.tight_layout()

####################cross match of catalogs for missing sources###############

z_min=0.1 #lower limit to look for in oter catalogs
m_min=10**14.6/1e14 # 90% completness for ACT
r_match=7./60. #exclude these matches
dr5_cover=fits.open('/users/sdicker/pnt_src_contamination/act_dr5.01_s08s18_AA_f090_daynight_ivar.fits')
dr5_wcs=WCS(dr5_cover[0].header)
coords,s=dr5_wcs.pixel_to_world(0,0,0)#need s to get values of other dims

#write out fits file to look at......
hdr=dr5_cover[0].header.copy()
hdr['NAXIS']=2
hdr.remove('NAXIS3')
hdr.remove('CRPIX3')
hdr.remove('CDELT3')
hdr.remove('CRVAL3')
#fits.writeto('/users/sdicker/pnt_src_contamination/cut0.fits',dr5_cover[0].data[0,:,:],hdr)

import FITS_tools
hdr10=FITS_tools.downsample.downsample_header(hdr,10,1)
hdr10=FITS_tools.downsample.downsample_header(hdr10,10,2)
hdr10['NAXIS1'] = hdr10['NAXIS1']//10
hdr10['NAXIS2'] = hdr10['NAXIS2']//10
cover=FITS_tools.downsample.downsample_axis(dr5_cover[0].data[1,:,:],10,0)
cover=FITS_tools.downsample.downsample_axis(cover,10,1)

stop

import scipy.signal as signal
#fudge of a way to get coverage - use real coverage map below
#1 put down 10 deg blocks around every DR5 cluster in FIRST
#2 smooth and trim to remove edges
#most clusters are not too far south so ignore declination effects.....
'''dr5_cover[0].data[1,:,:]=0
pm=int(5.//hdr['CDELT2']) #area to fill in around each cluster....
xm,ym=dr5_cover[0].data[0,:,:].shape
pad=pm*2
sky=np.zeros((xm+2*pad,ym+2*pad))
for cluster in DR5_w_src:
    p,x,y=dr5_wcs.world_to_array_index(SkyCoord(cluster['RA'],cluster['dec'],unit='deg',frame='fk5'),s+1)
    #xl= np.max((x-pm,0))  ; yl= np.max((y-pm,0))
    #xu= np.min((x+pm,xm)) ; yu= np.min((y+pm,ym)) 
    #dr5_cover[0].data[p,xl:xu,yl:yu]=1.
    sky[x+pad-pm:x+pad+pm,y+pad-pm:y+pad+pm]=1
#sky=np.zeros((xm,ym+2*pad))
#sky[:,pad:ym+pad]=dr5_cover[0].data[p,:,:] #wrap around in RA
#sky[:,0:pad]=dr5_cover[0].data[p,:,-pad:]
#sky[:,ym+pad:]=dr5_cover[0].data[p,:,:pad]
k=np.ones((pad+1,pad+1)) ; k = k / np.sum(k)
sky2=signal.convolve2d(sky,k,mode='same')
sky2=sky2[pad:-pad,pad:-pad]
bi=where(sky2 < 0.999)
sky2[bi[0]]=0
dr5_cover[0].data[p,:,:]=sky2'''

stop

#fits.writeto('/users/sdicker/pnt_src_contamination/cut1.fits',dr5_cover[0].data[1,:,:],hdr,overwrite=True)


#fits.writeto('/users/sdicker/pnt_src_contamination/cut1.fits',dr5_cover[0].data[1,:,:],hdr,overwrite=True)


DR5_mask=fits.open('/users/sdicker/madcows_n_act/DR5_cluster-search-area-mask_v1.0.fits')
DR5_y=fits.open('/home/scratch/sdicker/FIRST/stitched_Arnaud_M2e14_z0p4_filteredMap.fits')
wcs_mask=WCS(DR5_mask[1].header)
wcs_y=WCS(DR5_y[0].header)
n_hole=25 # used to test if cluster is in hole in mask
n_near=5 # used to test if cluster is within this many pixels of hole - 5 pixels = 2.5'

'''#function no longer used.
def is_in_act_footprint(RA,Dec):
    p,x,y=dr5_wcs.world_to_array_index(SkyCoord(RA,Dec,unit='deg',frame='fk5'),s+0)
    try:
        value=dr5_cover[0].data[1,x,y]
    except IndexError :
        return False
    return value != 0'''


red_in_act=[]
red_missing=[]
red_missing_low_mz=[]
not_near=(2*n_near+1)**2
n_in=0
for cluster in redmapper_w_src:
    x,y=wcs_mask.world_to_array_index(SkyCoord(cluster['RA'],cluster['dec'],unit='deg',frame='fk5'))
    if not (0 <= x < DR5_mask[1].data.shape[0] and 0 <= y < DR5_mask[1].data.shape[1]) :
        #print('CLUSTER IS NEAR THE EDGE OF MAP WILL NOT INCLUDE')
        continue
    if DR5_mask[1].data[x,y] ==  1 : 
        near=np.sum(DR5_mask[1].data[x-n_near:x+1+n_near,y-n_near:y+1+n_near])
        state = 'yes' if near == not_near else 'near_hole'
    else :
        #test if it is in hole - require positive mask in all directions...
        if ((np.sum(DR5_mask[1].data[x,y:y+n_hole]) > 0 ) and
            (np.sum(DR5_mask[1].data[x,y-n_hole:y]) > 0 ) and
            (np.sum(DR5_mask[1].data[x:x+n_hole,y]) > 0 ) and
            (np.sum(DR5_mask[1].data[x-n_hole:x,y]) > 0 )):
            state = 'in_hole'
        else :
            continue
    match=0 #OK cluster is within footprint.....
    n_in += 1
    cluster=cluster.copy()
    cluster['in_mask']=state
    for dr5 in DR5_w_src : #...is there a DR5 counterpart
        r=np.sqrt((dr5['RA']-cluster['RA'])**2+(dr5['dec']-cluster['dec'])**2)
        if r < r_match : 
            match +=1
            red_in_act.append(cluster)
    if match > 1 : print('More than one match found')
    if match > 0 : continue 
    if cluster['z'] > z_min and cluster['M500'] > m_min :
        red_missing.append(cluster)
        print('found possible missing cluster')
    else :
        red_missing_low_mz.append(cluster)


mcxc_in_act=[]
mcxc_missing=[]
mcxc_missing_low_mz=[]
n_in_mask=0
for cluster in mcxc_w_src:
    x,y=wcs_mask.world_to_array_index(SkyCoord(cluster['RA'],cluster['dec'],unit='deg',frame='fk5'))
    if not (0 <= x < DR5_mask[1].data.shape[0] and 0 <= y < DR5_mask[1].data.shape[1]) :
        #print('CLUSTER IS NEAR THE EDGE OFF MAP WILL NOT INCLUDE')
        continue
    if DR5_mask[1].data[x,y] ==  1 : 
        near=np.sum(DR5_mask[1].data[x-n_near:x+1+n_near,y-n_near:y+1+n_near])
        state = 'yes' if near == not_near else 'near_hole'
    else :
        #test if it is in hole - require positive mask in all directions...
        if ((np.sum(DR5_mask[1].data[x,y:y+n_hole]) > 0 ) and
            (np.sum(DR5_mask[1].data[x,y-n_hole:y]) > 0 ) and
            (np.sum(DR5_mask[1].data[x:x+n_hole,y]) > 0 ) and
            (np.sum(DR5_mask[1].data[x-n_hole:x,y]) > 0 )):
            state = 'in_hole'
        else :
            continue
    match=0 #OK cluster is within footprint.....
    n_in_mask += 1
    cluster=cluster.copy()
    cluster['in_mask']=state
    for dr5 in DR5_w_src : #...is there a DR5 counterpart
        r=np.sqrt((dr5['RA']-cluster['RA'])**2+(dr5['dec']-cluster['dec'])**2)
        if r < r_match : 
            match +=1
            mcxc_in_act.append(cluster)
    if match > 1 : print('More than one match found')
    if match > 0 : continue 
    if cluster['z'] > z_min and cluster['M500'] > m_min :
        mcxc_missing.append(cluster)
        print('found possible missing cluster')
    else :
        mcxc_missing_low_mz.append(cluster)

fig=pl.figure(figsize=[12,5])
pl.imshow(DR5_mask[1].data)

n=[]
for c in red_missing : 
    if (2*15. < c['RA'] ) and (c['RA'] < 16.*15): n.append(c) 

#sort the missing clusters by RA
r=[]
for c in n : r.append(c['RA']) #for all clueters n->red_missing
red_sorted=[s for _,s in sorted(zip(r,n))]
with open('/users/sdicker/pnt_src_contamination/red_missing4M2_m3p5.txt','w') as fh:
    fh.write('#redmapper clusters above z=0.1 and masses that should be better than 5 sigma detections in ACT but are missing in DR5\n')
    fh.write('mass cutoff 3.5e14 within RA range 2h to 16h and above dec -6/n')
    fh.write('#cluster               RA(deg)     Dec(deg)    M500_adj(1e14)  redshift    num_FIRST_src\n')
    for c in red_sorted :
        fh.write('%s  %7.3f     %7.3f     %5.2f           %5.2f       %i\n'%(c['name'],c['RA'],c['dec'],c['M500'],c['z'],len(c['sources'])))
pass

####################get y_o values from y map for missing clusters########
DR5_y=fits.open('/home/scratch/sdicker/FIRST/stitched_Arnaud_M2e14_z0p4_filteredMap.fits') 
wcs_y=WCS(DR5_y[0].header)
alpha=-0.68
for c in red_sorted:
    #first get DR5 forced y value
    x,y=wcs_mask.world_to_array_index(SkyCoord(c['RA'],c['dec'],unit='deg',frame='fk5'))
    c['DR5_y_c']=DR5_y[0].data[x,y]
    print(c['DR5_y_c'])
    #calculate source contribution
    c['dy_c']=0.
    for src in c['sources']:
        f90=src['flux_mJy']*(ACT90/1.4)**alpha
        c['dy_c'] += delta0*f90*N_r(src['radius_arcsec'])*A_alpha(alpha)
pass

###########################################################################

print(' Name & redshift & mass & frac y_0 & in mask & in area \\\\')
for c in mcxc_missing :
    x,y=wcs_mask.world_to_array_index(SkyCoord(c['RA'],c['dec'],unit='deg',frame='fk5'))
    in_mask = 'yes' if DR5_mask[1].data[x,y] == 1 else 'no'
    in_area = 'yes' if dr5_cover[0].data[1,x,y] == 1 else 'no'
    print('%s & %.3f & %.3f & %.3f & %s & %s \\\\'%(c['name'],c['z'],c['M500'],c['dy_c']/c['fixed_y_c'],in_mask,in_area))
    print(y,x)

    if in_mask == 'yes' :
        pl.plot(y,x,'rx')
    else :
        pl.plot(y,x,'ro')

print(' Name & redshift & mass & frac y_0 & in mask & in area \\\\')
for c in red_missing :
    x,y=wcs_mask.world_to_array_index(SkyCoord(c['RA'],c['dec'],unit='deg',frame='fk5'))
    in_mask = 'yes' if DR5_mask[1].data[x,y] == 1 else 'no'
    in_area = 'yes' if dr5_cover[0].data[1,x,y] == 1 else 'no'
    print('%s & %.3f & %.3f & %.3f & %s & %s \\\\'%(c['name'],c['z'],c['M500'],c['dy_c']/c['fixed_y_c'],in_mask,in_area))

####Save some results###################integration of area ~ 4500 deg
def mk_fits(clusters):
    l=[]
    for c in clusters:
        l.append((c['name'],c['index_in_cat'],c['RA'],c['dec'],c['z'],
              c['M500'],c['fixed_y_c'],c['y_cl'],c['y_cu'],c['in_mask'],
              0.0,0.0,c['dy_c'],c['Q'][()],c['theta500c']))
    a=np.rec.array(l,names='NAME,INDEX,RA,DEC,Z,M500,y_M500,y_M500_l,y_M500_u,IN_MASK,fixed_y_c,fixed_y_c_err,dy_c,Q,theta500c',
                         formats='a25,int32,float32,float32,float32,float32,float32,float32,float32,a10,float32,float32,float32,float32,float32')
    return fits.BinTableHDU(a)

DR5_mask=fits.open('/users/sdicker/madcows_n_act/DR5_cluster-search-area-mask_v1.0.fits')
wcs_mask=WCS(DR5_mask[1].header)
n_hole=25 # used to test if cluster is in hole in mask
n_near=5 # used to test if cluster is within this many pixels of hole - 5 pixels = 2.5'

'''#function no longer used.
def is_in_act_footprint(RA,Dec):
    p,x,y=dr5_wcs.world_to_array_index(SkyCoord(RA,Dec,unit='deg',frame='fk5'),s+0)
    try:
        value=dr5_cover[0].data[1,x,y]
    except IndexError :
        return False
    return value != 0'''

r_match=10./60.
red_in_act10=[]
red_missing10=[]
red_missing_low_mz10=[]
not_near=(2*n_near+1)**2
n_in=0
for cluster in redmapper_w_src:
    x,y=wcs_mask.world_to_array_index(SkyCoord(cluster['RA'],cluster['dec'],unit='deg',frame='fk5'))
    if not (0 <= x < DR5_mask[1].data.shape[0] and 0 <= y < DR5_mask[1].data.shape[1]) :
        #print('CLUSTER IS NEAR THE EDGE OF MAP WILL NOT INCLUDE')
        continue
    if DR5_mask[1].data[x,y] ==  1 : 
        near=np.sum(DR5_mask[1].data[x-n_near:x+1+n_near,y-n_near:y+1+n_near])
        state = 'yes' if near == not_near else 'near_hole'
    else :
        #test if it is in hole - require positive mask in all directions...
        if ((np.sum(DR5_mask[1].data[x,y:y+n_hole]) > 0 ) and
            (np.sum(DR5_mask[1].data[x,y-n_hole:y]) > 0 ) and
            (np.sum(DR5_mask[1].data[x:x+n_hole,y]) > 0 ) and
            (np.sum(DR5_mask[1].data[x-n_hole:x,y]) > 0 )):
            state = 'in_hole'
        else :
            continue
    match=0 #OK cluster is within footprint.....
    n_in += 1
    cluster=cluster.copy()
    cluster['in_mask']=state
    for dr5 in DR5_w_src : #...is there a DR5 counterpart
        r=np.sqrt((dr5['RA']-cluster['RA'])**2+(dr5['dec']-cluster['dec'])**2)
        if r < r_match : 
            match +=1
            red_in_act10.append(cluster)
    if match > 1 : print('More than one match found')
    if match > 0 : continue 
    if cluster['z'] > z_min and cluster['M500'] > m_min :
        red_missing10.append(cluster)
        print('found possible missing cluster')
    else :
        red_missing_low_mz10.append(cluster)


mcxc_in_act10=[]
mcxc_missing10=[]
mcxc_missing_low_mz10=[]
n_in_mask=0
for cluster in mcxc_w_src:
    x,y=wcs_mask.world_to_array_index(SkyCoord(cluster['RA'],cluster['dec'],unit='deg',frame='fk5'))
    if not (0 <= x < DR5_mask[1].data.shape[0] and 0 <= y < DR5_mask[1].data.shape[1]) :
        #print('CLUSTER IS NEAR THE EDGE OFF MAP WILL NOT INCLUDE')
        continue
    if DR5_mask[1].data[x,y] ==  1 : 
        near=np.sum(DR5_mask[1].data[x-n_near:x+1+n_near,y-n_near:y+1+n_near])
        state = 'yes' if near == not_near else 'near_hole'
    else :
        #test if it is in hole - require positive mask in all directions...
        if ((np.sum(DR5_mask[1].data[x,y:y+n_hole]) > 0 ) and
            (np.sum(DR5_mask[1].data[x,y-n_hole:y]) > 0 ) and
            (np.sum(DR5_mask[1].data[x:x+n_hole,y]) > 0 ) and
            (np.sum(DR5_mask[1].data[x-n_hole:x,y]) > 0 )):
            state = 'in_hole'
        else :
            continue
    match=0 #OK cluster is within footprint.....
    n_in_mask += 1
    cluster=cluster.copy()
    cluster['in_mask']=state
    for dr5 in DR5_w_src : #...is there a DR5 counterpart
        r=np.sqrt((dr5['RA']-cluster['RA'])**2+(dr5['dec']-cluster['dec'])**2)
        if r < r_match : 
            match +=1
            mcxc_in_act10.append(cluster)
    if match > 1 : print('More than one match found')
    if match > 0 : continue 
    if cluster['z'] > z_min and cluster['M500'] > m_min :
        mcxc_missing10.append(cluster)
        print('found possible missing cluster')
    else :
        mcxc_missing_low_mz10.append(cluster)

fig=pl.figure(figsize=[12,5])
pl.imshow(DR5_mask[1].data)

print(' Name & redshift & mass & frac y_0 & in mask & in area \\\\')
for c in mcxc_missing :
    x,y=wcs_mask.world_to_array_index(SkyCoord(c['RA'],c['dec'],unit='deg',frame='fk5'))
    in_mask = 'yes' if DR5_mask[1].data[x,y] == 1 else 'no'
    in_area = 'yes' if dr5_cover[0].data[1,x,y] == 1 else 'no'
    print('%s & %.3f & %.3f & %.3f & %s & %s \\\\'%(c['name'],c['z'],c['M500'],c['dy_c']/c['fixed_y_c'],in_mask,in_area))
    print(y,x)

    if in_mask == 'yes' :
        pl.plot(y,x,'rx')
    else :
        pl.plot(y,x,'ro')

print(' Name & redshift & mass & frac y_0 & in mask & in area \\\\')
for c in red_missing :
    x,y=wcs_mask.world_to_array_index(SkyCoord(c['RA'],c['dec'],unit='deg',frame='fk5'))
    in_mask = 'yes' if DR5_mask[1].data[x,y] == 1 else 'no'
    in_area = 'yes' if dr5_cover[0].data[1,x,y] == 1 else 'no'
    print('%s & %.3f & %.3f & %.3f & %s & %s \\\\'%(c['name'],c['z'],c['M500'],c['dy_c']/c['fixed_y_c'],in_mask,in_area))

####Save some results###################integration of area ~ 4500 deg
def mk_fits(clusters):
    l=[]
    for c in clusters:
        l.append((c['name'],c['index_in_cat'],c['RA'],c['dec'],c['z'],
              c['M500'],c['fixed_y_c'],c['y_cl'],c['y_cu'],c['in_mask'],
              0.0,0.0,c['dy_c'],c['Q'][()],c['theta500c']))
    a=np.rec.array(l,names='NAME,INDEX,RA,DEC,Z,M500,y_M500,y_M500_l,y_M500_u,IN_MASK,fixed_y_c,fixed_y_c_err,dy_c,Q,theta500c',
                         formats='a25,int32,float32,float32,float32,float32,float32,float32,float32,a10,float32,float32,float32,float32,float32')
    return fits.BinTableHDU(a)

mcxc=mk_fits(mcxc_missing)
#mcxc.writeto('mcxc_missing.fits',overwrite=True)
mcxc_l=mk_fits(mcxc_missing_low_mz)
#mcxc_l.writeto('mcxc_missing_low_mz.fits',overwrite=True)
red=mk_fits(red_missing)
#red.writeto('red_missing.fits',overwrite=True)
red_l=mk_fits(red_missing_low_mz)
#red_l.writeto('red_missing_low_mz.fits',overwrite=True)

##########plots of where clusters are#####################
import sys
sys.path.insert(0,'/users/sdicker/.local/')#make sure to load my versions over g
import aplpy

ra_in=[]
dec_in=[]
ra_hole=[]
dec_hole=[]
for c in mcxc.data :
    if c['in_mask'] == 'yes' :
        ra_in.append(c['ra'])
        dec_in.append(c['dec'])
    else :
        ra_hole.append(c['ra'])
        dec_hole.append(c['dec'])
ra_l=[]
dec_l=[]
for c in mcxc_l.data :
    ra_l.append(c['ra'])
    dec_l.append(c['dec'])

fig=pl.figure(figsize=(12,4))
img=aplpy.FITSFigure('/users/sdicker/madcows_n_act/DR5_cluster-search-area-mask_v1.0.fits',figure=fig,downsample=4)
pl.title('MCXC clusters in FIRST but not in ACT')
img.show_grayscale(vmin=-0.6,vmax=1.2)
img.ticks.set_tick_direction('in') 
img.show_markers(ra_l,dec_l,c='m',marker='.',s=20) #nice size for small things
img.show_markers(ra_hole,dec_hole,c='r',marker='o',s=60)
img.show_markers(ra_in,dec_in,c='r',marker='+',s=60)
pl.tight_layout()

ra_in=[]
dec_in=[]
ra_hole=[]
dec_hole=[]
for c in red.data :
    if c['in_mask'] == 'yes' :
        ra_in.append(c['ra'])
        dec_in.append(c['dec'])
    else :
        ra_hole.append(c['ra'])
        dec_hole.append(c['dec'])
ra_l=[]
dec_l=[]
for c in red_l.data :
    ra_l.append(c['ra'])
    dec_l.append(c['dec'])

fig=pl.figure(figsize=(12,4))
img=aplpy.FITSFigure('/users/sdicker/madcows_n_act/DR5_cluster-search-area-mask_v1.0.fits',figure=fig,downsample=4)
pl.title('Redmapper clusters in FIRST but not in ACT')
img.show_grayscale(vmin=-0.6,vmax=1.2)
img.ticks.set_tick_direction('in') 
img.show_markers(ra_l,dec_l,c='m',marker='.',s=5) #nice size for small things
img.show_markers(ra_hole,dec_hole,c='r',marker='o',s=60)
img.show_markers(ra_in,dec_in,c='r',marker='+',s=80)
pl.tight_layout()

###########OK results from Matt#######################
####Forced Photometry on MCXC / redmapper locations###
#clusters in hte masks were not returned - will count them....####

mcxc_y=fits.open('nemoMassOutput_mcxc_missing.fits')
mcxc_y_l=fits.open('nemoMassOutput_mcxc_missing_low_mz.fits')
red_y=fits.open('nemoMassOutput_red_missing.fits')
red_y_l=fits.open('nemoMassOutput_red_missing_low_mz.fits')

for cy in red_y[1].data :
    n=0
    for c in red.data :
        if ((c['RA']-cy['RADeg'])**2 + (c['dec']-cy['decDeg'])**2) < (1./60)**2:
            n+=1
            c['fixed_y_c']=cy['fixed_y_c']
            c['fixed_y_c_err']=cy['fixed_err_y_c']
    if n > 1 : 
        print('Two matches found - that should not have happened')
    if n == 0 and c['IN_MASK'] != 'in_hole' :
        print('This cluster was not in hole but was not returend')


gi=np.where((red_sorted['in_mask'] != 'in_hole') & (red_sorted['M500'] > 3.))        
fig=pl.figure()
for d in red_sorted : 
    if d['in_mask'] == 'in_hole': continue
    pl.plot((d['DR5_y_c'],d['DR5_y_c']),(d['fixed_y_c'],d['fixed_y_c']+d['dy_c']),'r')
    pl.plot(d['DR5_y_c'],d['fixed_y_c'],'cx') 
    if d['z'] >= 0.4 :
        pl.plot(d['DR5_y_c'],d['fixed_y_c']+d['dy_c'],'k.')
    elif d['z'] >= 0.2 :
        pl.plot(d['DR5_y_c'],d['fixed_y_c']+d['dy_c'],'b.')
    else :
        pl.plot(d['DR5_y_c'],d['fixed_y_c']+d['dy_c'],'r.')
pl.axhline(5*0.148,c='k',linestyle=':') #5 sigma line
pl.legend()
pl.title(r'Predicted and measured $\tilde{y}_0$ for Redmapper clusters')
pl.xlabel(r'measured $\tilde{y}_0$ from ACT (${\times}10^{-4}$)')
pl.ylabel(r'Predicted $\tilde{y}_0$ (${\times}10^{-4})$')


'''pl.plot(red_sorted[gi]['DR5_y_c'],red_sorted[gi]['fixed_y_c'],'cx') 
gi2=np.where(red_sorted['z'][gi] >= 0.4)
pl.plot(red_sorted['DR5_y_c'][gi][gi2],red_sorted['fixed_y_c'][gi][gi2]+red_sorted['dy_c'][gi][gi2],'k.',label=r'$z>0.4$') 
gi2=np.where((red_sorted['z'][gi] < 0.4) & (red_sorted['z'][gi] >= 0.2))
pl.plot(red_sorted['DR5_y_c'][gi][gi2],red_sorted['fixed_y_c'][gi][gi2]+red_sorted['dy_c'][gi][gi2],c='b',marker='.',ls='',label=r'$0.2<z<0.4$') 
gi2=np.where(red_sorted['z'][gi] < 0.2 )
pl.plot(red_sorted['DR5_y_c'][gi][gi2],red_sorted['fixed_y_c'][gi][gi2]+red_sorted['dy_c'][gi][gi2],c='r',ls='',marker='.',label=r'$z<0.2$') '''
pl.legend()
pl.title(r'Predicted and measured $\tilde{y}_0$ for Redmapper clusters')
pl.xlabel(r'measured $\tilde{y}_0$ from ACT (${\times}10^{-4}$)')
pl.ylabel(r'Predicted $\tilde{y}_0$ (${\times}10^{-4})$')

#median of fixed y_c for these clusters is 0.17e-4 

#######intrinisic scatter vs redshift##############################

alpha=-0.68
zbins=np.arange(0.,1.4,0.1)
dr5_n_in_bin=np.zeros(len(zbins))
dr5_ln_dy=[]
for i in np.arange(len(zbins)) : dr5_ln_dy.append([]) #create list of lists 
#dr5_y=[]
#for i in np.arange(len(zbins)) : dr5_y.append([]) #same for frac change
for cluster in DR5_w_src :
    dy=(cluster['fixed_y_c']+cluster['dy_c'])/cluster['fixed_y_c']
    if dy > 0.5 :
        ln_dy=np.log10(dy)
    else:
        ln_dy=np.log10(cluster['fixed_y_c'])-np.log10(-1.*cluster['dy_c'])
    zind=np.where(cluster['z'] > zbins)[0][-1]
    dr5_n_in_bin[zind] += 1
    dr5_ln_dy[zind].append(ln_dy)
for z,ln_dy in zip(zbins,dr5_ln_dy):
    print(z,np.std(ln_dy))

#get more scatter at lower z in 0.1 bins but statisitics are not great.
print('redshift<0.4 ',np.std(dr5_ln_dy[0:4]))


################how do masses match up#######################
r_match2=(5./60)**2 #in deg
z_match=0.1
match_DR5_redmapper=[]
no_match_DR5_redmapper=[]
t=[] ; u=[] ; v=[]
for c in DR5_w_src:
    if c['M500'] < 3.5 : continue
    n_match=0
    this_match=[]
    for c2 in redmapper_w_src:
        if np.abs(c['z']-c2['z']) < z_match:
            r2=((c['RA']-c2['RA'])*np.cos(c['dec']*np.pi/180.))**2+(c['dec']-c2['dec'])**2
            if r2 < r_match2 :
                n_match += 1
                this_match.append(c2)
                t.append(c['M500']/c2['M500'])
                v.append(c['M500'])
                u.append(c2['M500'])
                if n_match > 1 : print('More than one match found :',c['name'])
    if n_match > 0 :
        match_DR5_redmapper.append([c,n_match,this_match])
    else:
        no_match_DR5_redmapper.append(c)
DR5_over_redmapper=np.array(t)
#get a median of 0.73 and a std of 0.39 using M500 (and hence including any point source/line-of-sight scatter)

match_DR5_mcxc=[]
no_match_DR5_mcxc=[]
t=[] ; v=[] ; u=[]
for c in DR5_w_src:
    n_match=0
    this_match=[]
    for c2 in mcxc_w_src:
        if np.abs(c['z']-c2['z']) < z_match:
            r2=((c['RA']-c2['RA'])*np.cos(c['dec']*np.pi/180.))**2+(c['dec']-c2['dec'])**2
            if r2 < r_match2 :
                n_match += 1
                this_match.append(c2)
                t.append(c['M500']/c2['M500'])
                v.append(c['M500'])
                u.append(c2['M500'])
                if n_match > 1 : print('More than one match found :',c['name'])
    if n_match > 0 :
        match_DR5_mcxc.append([c,n_match,this_match])
    else:
        no_match_DR5_mcxc.append(c)
DR5_over_mcxc=np.array(t)
#get 100 matches - DR5/mcxc=0.95 , std 0.38

############read and write out cluster list in style needed by the PST######
from astropy.coordinates import Angle
from astropy import units as u

fn_in='/users/sdicker/pnt_src_contamination/red_missing4M2_m3p5.txt'
fn_out='/users/sdicker/pnt_src_contamination/red_missing4M2_m3p5_PST.txt'
with open(fn_in) as fh :
    lines=fh.readlines()
grp=('early','11hr','12hr','late')

with open(fn_out,'w') as fh:
    for n,ll in enumerate(lines[2:]):
        if ll[0] == '#' : continue
        parts=ll.split()
        dec_string=(Angle(parts[2],unit=u.deg)).to_string(unit=u.deg,sep=':')  
        ra_string=(Angle(parts[1],unit=u.deg)).to_string(unit=u.hour,sep=':')  
        fh.write('%0s; %0s; Equatorial; J2000; %0s; %0s; Barycentric; Optical; 0.0;N;\n'%(parts[0],grp[n//12],ra_string,dec_string))
pass

